PowerInfer-2: Fast Large Language Model Inference on a Smartphone

Large language models (LLMs) on smartphones enable real-time AI assistance and privacy-preserving, offline operation. However, resource constraints of smartphones limit current deployments to small language models (SLMs), significantly compromising their capabilities. This paper introduces PowerInfer-2, a smartphone-based framework that enables fast inference for LLMs exceeding the memory capacity. The key insight is decomposing matrix operations into neuron clusters as the basic processing unit, which enables flexible scheduling and efficient I/O-computation pipelining. PowerInfer-2 leverages this neuron-cluster-based design in both computation and storage. For computation, neuron clusters with dense activations are processed on NPU, while sparse clusters use CPU. The storage engine provides a fine-grained pipeline mechanism that coordinates cluster-level computation and I/O operations, enhanced by a segmented neuron cache to reduce I/O activities. PowerInfer-2 achieves up to a 27.8x speed increase compared to state-of-the-art frameworks. PowerInfer-2 is the first system to serve a 47B LLM on a smartphone, achieving 11.68 tokens/s. Notably, these performance improvements preserve model quality with negligible accuracy degradation.

==> figures-py/BoN.py <==
import matplotlib.pyplot as plt
import numpy as np

sys_name = 'NeuronInfer'  # Changed to match legend
baseline_color = "#f19e38"  # CPU
ours_color = "#0080ff"      # NeuronInfer 
qnn_color = "#2ecc71"       # QNN

# Create figure with two subplots
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 2.5))
colors = [ours_color, qnn_color, baseline_color]
hatches = ['/', 'x', '\\']
bar_width = 0.15

def get_text(v):
    if v == 0:
        return { 's': '✗', 'color': '#cc0000' }
    else:
        return { 's': f'{v:.1f}', 'color': '#000000' }

# Data
in_memory_data = {
    'speeds_neuroninfer': [45.04],
    'speeds_qnn': [35.07],
    'speeds_cpu': [24.52]
}

offloading_data = {
    'speeds_neuroninfer': [15.21],
    'speeds_qnn': [4.24],
    'speeds_cpu': [12.05]
}

# Set grid for both subplots
for ax in [ax1, ax2]:
    ax.set_axisbelow(True)
    ax.grid(axis='y', linestyle='dotted')
    # Increase font size for tick labels
    ax.tick_params(axis='both', which='major', labelsize=12)  # Changed from default to 12

font_size = 11
offset_y = 1  

# Define bar positions
positions = np.array([0.2])

def plot_group(ax, data, y_max, offset_y):
    r1 = positions
    r2 = r1 + 1.2 * bar_width  
    r3 = r2 + 1.2 * bar_width
    
    # Plot bars with hatches
    bars1 = ax.bar(r1, data['speeds_neuroninfer'], color=colors[0], width=bar_width,
                  edgecolor='grey', hatch=hatches[0])
    bars2 = ax.bar(r2, data['speeds_qnn'], color=colors[1], width=bar_width,
                  edgecolor='grey', hatch=hatches[1]) 
    bars3 = ax.bar(r3, data['speeds_cpu'], color=colors[2], width=bar_width,
                  edgecolor='grey', hatch=hatches[2])
    
    # Add text labels
    ax.text(r1[0], data['speeds_neuroninfer'][0] + offset_y,
            **get_text(data['speeds_neuroninfer'][0]), ha='center', fontsize=font_size)
    ax.text(r2[0], data['speeds_qnn'][0] + offset_y,
            **get_text(data['speeds_qnn'][0]), ha='center', fontsize=font_size)
    ax.text(r3[0], data['speeds_cpu'][0] + offset_y,
            **get_text(data['speeds_cpu'][0]), ha='center', fontsize=font_size)

# Plot both subplots
plot_group(ax1, in_memory_data, 50, offset_y)
plot_group(ax2, offloading_data, 20, offset_y)

# Set y-axis limits
ax1.set_ylim(0, 60)
ax1.set_yticks([0, 15, 30, 45, 60])
ax2.set_ylim(0, 20)

# Set x-axis limits and labels
for ax in [ax1, ax2]:
    ax.set_xlim(-0.1, 0.8)
    ax.set_xticks([0.2 + bar_width*1.2])  
    ax.set_xticklabels([''], fontsize=12)

# Add subplot labels
ax1.text(0.5, -0.2, '(a) In memory', ha='center', transform=ax1.transAxes, fontsize=13)
ax2.text(0.5, -0.2, '(b) Offloading', ha='center', transform=ax2.transAxes, fontsize=13)

# Set y-axis labels
ax1.set_ylabel('Speed (tokens/s)', fontsize=13)
ax2.set_ylabel('Speed (tokens/s)', fontsize=13)

# Add legend with hatched rectangles
legend_elements = [
    plt.Rectangle((0, 0), 1, 1, facecolor=colors[0], edgecolor='grey', label='NeuronInfer', hatch=hatches[0]),
    plt.Rectangle((0, 0), 1, 1, facecolor=colors[1], edgecolor='grey', label='QNN', hatch=hatches[1]),
    plt.Rectangle((0, 0), 1, 1, facecolor=colors[2], edgecolor='grey', label='NeuronInfer-CPUOnly', hatch=hatches[2])
]
fig.legend(handles=legend_elements, loc='upper center', ncol=3, bbox_to_anchor=(0.5, 1.15), fontsize=13)

plt.tight_layout()
plt.savefig('../figures/BoN.pdf', bbox_inches='tight')
plt.show()

==> figures-py/best-of-n.py <==
import matplotlib.pyplot as plt
import numpy as np

from common import *

# 创建一个图形和一组子图（3行1列）
# fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(5, 5))
fig, ax1 = plt.subplots(1, 1, figsize=(5, 2.3))

x = np.array(list(range(1, 17)))
cpu_only = np.array([24.266936, 24.196681, 24.289424, 23.924108, 23.986707, 23.726542, 23.835338, 23.761298, 22.842173, 21.871506, 22.297515, 22.924894, 18.896429, 18.694337, 18.612948, 19.168487])
qnn_only = np.array([36.72527, 36.97861, 35.39930, 37.25484, 25.48238, 24.57180, 26.53191, 25.26671, 18.51650, 18.80427, 18.65261, 18.95374, 11.65998, 11.81941, 10.82941, 11.733263])
cpu_qnn_mixed = np.array([43.164813, 43.791101, 42.838999, 43.274164, 34.522295, 37.11907, 36.937687, 36.200005, 25.913152, 26.427298, 25.965613, 26.445898, 20.732998, 20.419189, 20.100187, 20.076479])

ax1.plot(x, qnn_only, marker='^', linestyle='--', label='QNN')
ax1.plot(x, cpu_qnn_mixed, marker='.', linestyle='-.', label=sys_name)
ax1.plot(x, cpu_only, marker='*', linestyle='-', label=f'{sys_name}-CPUOnly')

ax1.set_ylim(9, 50)
ax1.set_xlim(0.5, 16.5)

# slope, intercept = np.polyfit(neuronInfer_x[1:13], neuronInfer_y[1:13], 1)
# trendline = slope * neuronInfer_x[1:13] + intercept
# trendline = np.concatenate(([11.6], trendline))

# # 绘制趋势线
# plt.plot(neuronInfer_x, trendline, label='Predict Plan', linestyle=':')

ax1.set_xticks(list(range(1, 17, 1)))
ax1.set_xlabel('Iteration', fontsize=9)
ax1.set_ylabel('Speed (tokens/s)', fontsize=9)
ax1.legend(ncol=2, fontsize=8)

ax1.grid(axis='y', linestyle = '--', linewidth = 0.5, color='#cccccc')
ax1.grid(axis='x', linestyle = '--', linewidth = 0.5, color='#cccccc')

ax1.spines['top'].set_visible(False)  # 隐藏顶部边框
ax1.spines['right'].set_visible(False)  # 隐藏右侧边框

# 自动调整子图布局
plt.tight_layout()
plt.savefig('../figures/best-of-n.pdf')

# 显示图表
plt.show()

==> figures-py/breakdown.py <==
import matplotlib.pyplot as plt
import numpy as np

# 图表设置
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(6, 2)) # 创建两个子图

barWidth = 0.5  # 柱状图的宽度

# 第一个子图（短输入）
steps = ['llama.cpp', '+NPU', '+HideIO', '+HidePrep']
values = [7.58, 24.05, 31.38, 33.54]
values = [x / max(values) for x in values]

colors = ['#8ECFC9', '#82B0D2', '#FA7F6F', '#FFBE7A']

ticks = np.arange(len(steps))
ax1.barh(ticks, list(reversed(values)), color=colors, height=barWidth)
ax1.set_yticks(ticks)
ax1.set_yticklabels(reversed(steps))
ax1.set_xlabel('Normalized Prefill Speed')
ax1.spines['top'].set_visible(False)  # 隐藏顶部边框
ax1.spines['right'].set_visible(False)  # 隐藏右侧边框

steps = ['llama.cpp', '+Sparsity', '+FlexBundle', '+Pipeline']
values = [0.46, 3.57, 5.104, 7.185]
values = [x / max(values) for x in values]

ticks = np.arange(len(steps))
ax2.barh(ticks, list(reversed(values)), color=colors, height=barWidth)
ax2.set_yticks(ticks)
ax2.set_yticklabels(reversed(steps))
ax2.set_xlabel('Normalized Decoding Speed')
ax2.spines['top'].set_visible(False)  # 隐藏顶部边框
ax2.spines['right'].set_visible(False)  # 隐藏右侧边框

# 显示图表
plt.tight_layout() # 调整子图间距
plt.savefig('../figures/breakdown.pdf', bbox_inches='tight')
plt.show()

==> figures-py/common.py <==
sys_name = 'PowerInfer-2'

==> figures-py/decode-ratio.py <==
import matplotlib.pyplot as plt
import numpy as np

# 创建一个图形和一个子图（1行1列）
fig, ax1 = plt.subplots(1, 1, figsize=(5, 2.5))

# 数据：不同FFN offload比例下的速度
offload_percentages = np.array([0, 10, 20, 30, 40, 50])
speeds = np.array([19.52, 16.93, 16.55, 15.32, 13.5, 12.63])

# 绘制数据
ax1.plot(
    offload_percentages,
    speeds,
    marker='o',
    linestyle='-',
    label='FFN Offload',
)

# 添加数据标签
for i in range(len(speeds)):
    ax1.text(offload_percentages[i], speeds[i] + 0.5, str(speeds[i]), ha='center', fontsize=8)

# 设置坐标轴范围
ax1.set_ylim(10, 21)
ax1.set_xlim(-5, 55)

# 设置坐标轴标签
ax1.set_xticks(offload_percentages)
ax1.set_xlabel('FFN Offload Percentage (%)', fontsize=9)
ax1.set_ylabel('Decoding Speed (tokens/s)', fontsize=9)

# 添加图例
# ax1.legend(ncol=1, fontsize=8)

# 添加网格线
ax1.grid(axis='y', linestyle='--', linewidth=0.5, color='#cccccc')
ax1.grid(axis='x', linestyle='--', linewidth=0.5, color='#cccccc')

# 隐藏顶部和右侧边框
ax1.spines['top'].set_visible(False)
ax1.spines['right'].set_visible(False)

# 自动调整子图布局
plt.tight_layout()

# 保存图表
plt.savefig('../figures/decode-speed-ffn-offload.pdf')

# 显示图表
plt.show()

==> figures-py/decoding.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 模型名称\n",
    "models = ['Model 1', 'Model 2', 'Model 3', 'Model 4']\n",
    "\n",
    "# 假数据 - 替换这里的值为实际的生成速度(tokens/s)\n",
    "# 每个模型对应三个框架的速度\n",
    "speeds_flashinfer = [1000, 2000, 1500, 2500]  # FlashInfer的速度\n",
    "speeds_llamacpp = [900, 2100, 1600, 2600]  # llama.cpp的速度\n",
    "speeds_mlc_llm = [1100, 1900, 1700, 2400]  # MLC-LLM的速度\n",
    "\n",
    "# 设置图表大小\n",
    "plt.figure(figsize=(10, 8))\n",
    "\n",
    "# 设置柱状图的宽度\n",
    "barWidth = 0.25\n",
    " \n",
    "# 设置柱状图的位置\n",
    "r1 = np.arange(len(models))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "r3 = [x + barWidth for x in r2]\n",
    "\n",
    "# 绘制柱状图\n",
    "plt.bar(r1, speeds_flashinfer, color='deepskyblue', width=barWidth, edgecolor='grey', label='FlashInfer')\n",
    "plt.bar(r2, speeds_llamacpp, color='g', width=barWidth, edgecolor='grey', label='llama.cpp')\n",
    "plt.bar(r3, speeds_mlc_llm, color='bisque', width=barWidth, edgecolor='grey', label='MLC-LLM')\n",
    "\n",
    "# 添加一些细节\n",
    "plt.xlabel('Model', fontweight='bold', fontsize=15)\n",
    "plt.ylabel('Decoding Speed (tokens/s)', fontsize=15)\n",
    "plt.xticks([r + barWidth for r in range(len(models))], models)\n",
    "\n",
    "plt.title('Decoding Speed Comparison')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[['Mixtral-8*7B', '7.158', '0.55'], ['Bamboo-7B', '9.591', '0.52'], ['Llama-7B', '6.745', '0.61'], ['Llama-13B', '0.992', '0.23']]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkwAAAEFCAYAAAAR27j6AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABMlElEQVR4nO3dd1gUZ/c38O9QpChgRESsGFsUFAtYMFYIFtRHDVFjiS3R2PujRsUajT+7Yo8txp4EjTUSo1FiB3uMmogGG0KkCdLP+wcv87gRkMWFBfb7ua694k7bM9mdw5l77rlHEREBEREREWXJSN8BEBERERV0LJiIiIiI3oAFExEREdEbsGAiIiIiegMWTERERERvwIKJiIiI6A1YMBERERG9gYm+AyDKb6mpqUhOTtZ3GERFgqmpKYyNjfUdBlGeY8FEBuXFixd4+PAhOF4rkW4oioIKFSqgRIkS+g6FKE8pHOmbDEVqairu3r0LS0tL2NnZQVEUfYdEVKiJCMLDwxEfH4/q1auzpYmKNLYwkcFITk6GiMDOzg4WFhb6DoeoSLCzs8P9+/eRnJzMgomKNHb6JoPDliUi3eHxRIaCLUxk0KKjoxEfH6/z7VpaWsLGxkbn2yXt8PslIl1hwUQGKzo6Gn5+fkhJSdH5tk1MTDBixIg3/lF1dHSEubk5bty4AROT9MPR1dUVixYtQqtWrXQelzZOnjyJMWPG4MqVK29cdv/+/Zg8eTLMzMywbds21KlTJ+8DfIPo6Gis8luJ5JRUnW/b1MQYw0eMfOP3qygKIiMjUbJkSTg6OmLfvn2oV6+ezuMhorzHgokMVnx8PFJSUmDRoC6MrHR3h09a7Au8DL6G+Pj4HLVCJCYmYuPGjRgyZIjOYsiQkpKiFmJ5ae3atfD19cXHH3+s1Xp5GV98fDySU1LRtWYK7Cx1d29LeLwC/9vI8fdLREUD+zCRwTOyKgHjkjY6e2lbfM2cORNz5sx57dJRbGwsPvvsMzRq1Ah169bF4MGDkZSUBABo1aoV9u3bpy7r4+ODLVu2AAD69++PgQMHokWLFnB2dgYALFy4EE5OTqhTpw569+6N6Oho9bN79OiBTp06oXbt2mjTpg2eP3/+Woz3799HyZIlMWPGDDRs2BDVqlXD4cOHAQCjRo3C6dOn8cUXX8Dd3R0AcPHiRbRp0waurq6oX78+9u7dq7GdSZMmoUGDBvDz89Pq/1Vu2FkKHKx099JF8bVkyRK4ubmhXr16cHNzw9mzZ9V5jo6OmDZtGtzd3VGxYkWsXbsWmzdvRtOmTeHo6Ihdu3apy/bu3Ruurq6oW7cuvL298fTp00w/LykpCRMnToSzszNcXFzQrl07AMCWLVvQpk0bdO7cGbVr10aLFi1w//79N84jMkQsmIj0zMXFBa1bt8bSpUs1po8fPx7NmzfHhQsXcPXqVaSlpWH58uU52mZQUBAOHTqEP/74A0eOHMGmTZvw22+/4fr16yhevDgmT56sLnv+/Hls2bIFv//+O8qUKYN169Zlus3o6GjUrVsXQUFB8PPzw9ixYwEAK1asgKurK5YuXYozZ84gKioKgwcPxvbt23Hp0iUEBARg/PjxePTokbodJycnBAcHY8yYMbn4P1b49e3bFxcvXsSVK1ewcuVKDBgwQGN+XFwczpw5gxMnTmDs2LF49OgRzp49i71792LkyJHqcsuWLcOlS5dw7do1NG/eHDNnzsz08+bPn487d+4gKCgIV69exbZt29R5v/32GxYsWIDff/8dHTt2xODBg3M0j8jQ8JIcUQEwZ84cNGrUCJ9//rk6bd++fTh79iyWLFkCAHj58mWOb9v+6KOPYGVlBQD4+eef0aNHD5QsWRIAMHToUHz00Ufqsu3atYOtrS0AoGnTprh+/Xqm2zQ3N0e3bt3U5f76669Mlztz5gzu3buH9u3ba0y/ffs23n33XZiamqJPnz452o+i6vLly/jyyy/xzz//wMTEBLdv38bLly/V4S569OgBAKhWrRrMzc3h4+MDIL1/2/PnzxEVFYWSJUtix44d2LZtGxISEpCQkIDSpUtn+nkHDx7EggULYGZmBiB9KIAM7u7uqFWrFgBg8ODBmDZtGlJTU7Odx+EDyBCxYCIqABwdHdGrVy/MnTtXnSYi+P7771GjRo3XljcxMVH/qAFAQkKCxvzsRl3+923g5ubm6r+NjY2z7ARvZmamrmtsbKzx+a8SETg5OeHMmTOvzbt//z4sLS1hZGS4jdtJSUno1q0bTpw4ATc3N8TExMDGxgaJiYlqwfTv7yTjvaIoUBQFKSkpCAwMxIoVK3D27FmUKVMGP/74I3x9ffWyT0SGwHCzFtH/lxb7AqlR0Tp7pcW+yFUc06ZNw7fffovHjx8DALp06YIFCxaoBUxkZCT+/PNPAOktD+fPnwcAhISEIDAwMMvtenp6Ys+ePYiJiQEArFu3Dl5eXrmKMSfc3d0REhKCn3/+WZ125coVtf9VfguPV/AkVnev8Pi3G3coISEBSUlJqFSpEgBg5cqVudpOZGQkrKysYGtri6SkpCwvpQJA586dsXz5ciQmJgIAwsPD1Xlnz57FH3/8AQD4+uuv0bp1a7UFKbt5RIaGLUxksCwtLWFiYoKXwdd0vm0TExNYWlpqtU7p0qUxatQotZVg6dKlmDx5MurVqwcjIyOYmJjg//7v/1CtWjX897//RY8ePVCnTh04OTmhcePGWW63ffv2uHHjBpo2bQojIyPUrVsXq1evfqv9y84777yDQ4cOYcKECRg/fjySk5NRqVIljU7q+cHS0hKmJsbwv637bZuaGGv9/WawtrbG3Llz0ahRI5QuXRo9e/bM1XbatWuHb7/9FjVr1oStrS08PT3VfmIA0KFDB8yePRuurq6YNGkSpk6digYNGsDU1BTlypVTO+27u7tj0qRJ+PPPP2Fra4tvvvlG3UZ284gMDZ8lRwYjISEBISEhqFKlinqJgwMbFm38frO3ZcsW7Nu3L9NiNrt5r8rsuCIqitjCRAbNxsamSPzho8zx+yUiXWELExkMngkT6R6PKzIU7PRNRERE9AYsmMjgsFGVSHd4PJGhYB8mMhimpqZQFAXh4eGws7N7bTwiItKOiCA8PByKosDU1FTf4RDlKfZhIoPy4sULPHz4kGfFRDqiKAoqVKiQ7WCpREUBCyYyOKmpqUhOTtZ3GERFgqmpKQezJINgEAVTWloaHj9+DCsrK16GIdITEUFsbCzKlStXJB+NwjxDpH95mWe06sOUmpqKw4cPIyAgAOfPn8eTJ0/w8uVL2NraombNmmjevDk+/PBDVKlSRadBvq3Hjx+jYsWK+g6DiACEhoaiQoUK+g5D55hniAqOvMgzOWphevHiBRYvXow1a9YgMjISTk5OcHFxQenSpWFmZoaoqCjcv38fly5dQkREBFq1aoVZs2ahWbNmOg02t6Kjo1GyZEmEhobC2tpa3+EQGaSYmBhUrFgRUVFRRXIwSeYZIv3LyzyToxamKlWqwNnZGQsXLkSXLl1gZWWV5bLBwcHYuXMnOnXqhLlz52LYsGE6Cza3MprHra2tmciI9KyoXq5iniEqOPIiz+SoYNq/fz/c3d1ztMEGDRqgQYMG8PX1xd9///1WwREREREVBDnqEZXTYulVVlZWcHJyeuNyp06dQqdOnVCuXDkoivLagx5FBL6+vnBwcICFhQU8PT1x9+5dreMhIsPFPENEb0vrLuSxsbGIiIjQmLZ9+3ZMmzYNJ06c0DqAuLg4uLi4YNWqVZnO/7//+z+sWLECa9euxfnz51G8eHG0bdsWCQkJWn8WERkm5hkiemuipc6dO8vnn3+uvp81a5YoiiK2trZibGwsu3fv1naTKgDi7++vvk9LS5OyZcvKwoUL1WlRUVFiZmYmO3fuzPF2o6OjBYBER0fnOjYiejsF5ThkniEquvLyONS6henixYvw8vLKKLawatUqfPHFF4iIiMCoUaOwcOFCnRVzISEhePr0KTw9PdVpNjY2aNy4Mc6ePZvleomJiYiJidF4ERFlhnmGiHJC64Lp+fPnKF26NAAgKCgIERERGDhwIACgc+fOuH37ts6Ce/r0KQDA3t5eY7q9vb06LzPz58+HjY2N+uLYKESUFeYZIsoJrQsme3t7/P777wCAQ4cOwdHREe+++y6A9H4CJib6f57vlClTEB0drb5CQ0P1HRIRFTHMM0SGRevqpnv37vjvf/+Ln3/+GYcPH8akSZPUeZcvX0b16tV1FlzZsmUBAGFhYXBwcFCnh4WFoV69elmuZ2ZmBjMzM53FQURFF/MMEeWE1i1M8+fPx/jx45GQkIAJEyZgypQp6rygoCB0795dZ8FVqVIFZcuWxfHjx9VpMTExOH/+PJo2baqzzyEiw8U8Q0Q5kaMWpt9++w3u7u5QFAUmJibw9fXNdDl/f3+tA3jx4gX+/PNP9X1ISAiuXLmCUqVKoVKlShgzZgzmzp2L6tWro0qVKpg+fTrKlSuHLl26aP1ZRGSYmGeI6K3l5FY6MzMzKV26tPTp00d2796t09v1Tpw4IQBee/Xr109E0m/5nT59utjb24uZmZl4eHjI7du3tfoM3u5LpH/6PA6ZZ4gMQ14ehzl++O5PP/2EQ4cO4fDhw4iMjESzZs3QqVMndOzYUaf9lvJCTEwMbGxsEB0dzWc8vSI6Ohrx8fFar2dpaVkkH55KeauoH4dFff9yK7d5BmCuIe3l5XGYo4LpVSKC8+fP49ChQzh48CCuXr2K6tWro1OnTujUqRPef/99GBsb6zTIt8VE9rro6Gj4+fkhJSVF63VNTEwwYsQIJjLSSlE/Dov6/uXG2+QZgLmGtJeXx6HWd8kpioImTZqgSZMmmDNnDh4+fIgDBw7g0KFDWL16NczNzdG2bVvs3LlTp4GSbsXHxyMlJQUWDerCyKpEjtdLi32Bl8HXEB8fzyRGRNnKbZ4BmGuo4HnrQZMqVKiAoUOHYujQoXj58iUCAgJw6NAhXcRG+cDIqgSMSzIZEVHeYZ6hokAno0z+9ttvuHXrFlq0aIHOnTujc+fOutgsERERUYGgdcHUq1cvmJmZYfPmzQCAtWvXYtiwYQDSB3I7ePAgPDw8dBslERERkR5pPXBlYGAg2rdvr76fP38+Pv30U8TExMDHxwezZs3SaYBERERE+qZ1wRQeHq4+PuDmzZsIDQ3F6NGjUaJECfTr1w/Xr1/XeZBERERE+qR1wWRra4sHDx4AAI4ePQoHBwc4OTkBAFJTU5GWlqbbCImIiIj0TOs+TO3bt8ekSZNw9epVbNmyBX379lXn3bhxA1WqVNFpgERERET6pnXBtGjRIqSmpuLo0aPo0KGDRp8lf39/tGvXTqcBEhEREemb1gWTjY0NNm3alOm8wMDAtw6IiIiIqKDRug8TERERkaHRumB6+fIlvvjiC9SoUQOWlpYwNjZ+7UVERERUlGh9SW748OHYsWMHPv74Y9SuXRvFihXLi7iIiIiICgytC6YDBw5g0aJFGDFiRF7EQ0RERFTgaH1JztjYGDVq1MiLWIiIiIgKJK0LpqFDh2Lbtm15EQsRERFRgaT1JTlLS0ucPn0a7u7u8PT0RMmSJTXmK4qCsWPH6io+IiIiIr3TumCaNGkSAODvv//GuXPnXpvPgomIiIiKGq0LJj4rjoiIiAwNB64kIiIieoNcFUzJyclYu3YtBg0aBC8vL9y9excAsHv3bty6dUunAaampmL69OmoUqUKLCwsULVqVcyZMwciotPPISLDxlxDRNnR+pLcvXv34OnpiYiICNSvXx+BgYGIjY0FAJw6dQpHjx7F5s2bdRbgggULsGbNGmzduhVOTk64dOkSBgwYABsbG4waNUpnn0NEho25hoiyo3XBNGrUKNjZ2eHChQsoWbKkxkjfLVu2xJQpU3Qa4JkzZ/Cf//wH3t7eAABHR0fs3LkTFy5c0OnnEJFhY64houxofUnu5MmTmDZtGkqXLg1FUTTmlS1bFk+ePNFZcADg7u6O48eP486dOwCAq1evIjAwEO3bt89yncTERMTExGi8iIiyo22uYZ4hMixatzCZmJhkeU0/LCwMJUqUeOugXjV58mTExMTgvffeg7GxMVJTU/Hll1+id+/eWa4zf/58zJo1S6dxEFHRpm2uYZ4hMixatzC1bNkSixcvRnJysjpNURSICNavXw8PDw+dBrhnzx5s374dO3bsQHBwMLZu3YpFixZh69atWa4zZcoUREdHq6/Q0FCdxkRERY+2uYZ5hsiwaN3C9NVXX6FZs2aoXbs2OnfuDEVRsGrVKty4cQN3797V+fX+iRMnYvLkyejZsycAoE6dOnjw4AHmz5+Pfv36ZbqOmZkZzMzMdBoHERVt2uYa5hkiw6J1C1OtWrUQFBQEd3d37Ny5E8bGxjh48CCqVauGCxcuoGrVqjoNMD4+HkZGmmEaGxtzAE0i0inmGiLKjtYtTM+fP0eVKlWybKa+ceMGnJ2d3zqwDJ06dcKXX36JSpUqwcnJCZcvX8aSJUswcOBAnX0GERFzDRFlR+uCqW3btjhx4kSmnbsvXbqEdu3aISIiQifBAcDKlSsxffp0DBs2DM+ePUO5cuUwZMgQ+Pr66uwziIiYa4goO1oXTADg7e2No0ePwsLCQp125swZdOjQIdvb/XPDysoKy5Ytw7Jly3S6XSKiVzHXEFF2tO7DdPToUTx//hxdu3ZV75Q7ceIE2rZtiy5dumD79u06D5KIiIhIn7QumGxtbREQEIB79+6hR48eOHDgALy9vdGnTx9s2bLltU6TRERERIVdrqqbsmXL4vjx4wgODkaXLl3w+eefY82aNbqOjYiIiKhAyFEfpqwePFm7dm3ExcUhJSVFXUZRFCxfvlx3ERIRERHpWY4KpgMHDmQ5r0SJEhrzWTARERFRUZOjgikkJCSv4ygwoqOjER8fn6t1LS0tYWNjo+OIiKioYZ4hKnxyNaxAURUdHQ0/Pz+kpKTkan0TExOMGDGCyYyIssQ8Q1Q45apgevToEZYtW4bAwEA8f/4cpUqVQvPmzTF69GiUL19e1zHmm/j4eKSkpMCiQV0YWb0+MGd20mJf4GXwNcTHxzOREVGWmGeICietC6YbN26gRYsWSE5OxgcffIB69eohLCwMa9euxcaNG3Hq1Ck4OTnlRaz5xsiqBIxLMhkRUd5hniEqXLQumCZMmICqVavi2LFjeOedd9TpkZGR8PLywoQJE3DkyBGdBklERESkT1qPwxQYGIhp06ZpFEsA8M4772Dq1KkIDAzUWXBEREREBYHWBZOJiQkSExMznZeYmAhjY+O3DoqIiIioINH6kpynpyemTp2KevXqoUaNGur0u3fvYvr06fjggw90GiDR2+It3ESUH3Kba5hnCgetC6YlS5agZcuWqF27NpydnWFvb49nz57h+vXrqFSpEpYsWZIXcRLlCm/hJqL88Da5hnmmcNC6YKpUqRKuX7+OTZs2ITAwEJGRkahRowYGDhyIAQMGoEQJ7W6TJcpLvIWbiPJDbnMN80zhkatxmEqUKIFRo0Zl+Yw5ooKGt3ATUX5grim6tO70bWxsjAsXLmQ6LygoiJ2+iYiIqMjRumASkSznpaSksGAiIiKiIidHl+SePn2Kx48fq+9v374NExPNVRMSErBp0yZUrlxZtxESERER6VmOCqZ169Zh1qxZUBQFiqKgf//+ry0jIjA2Nsbq1at1HSMRERGRXuWoYOrfvz9atWoFEUGbNm2watUq1K5dW2OZYsWKoUaNGrC1tc2TQImIiIj0JUcFU+XKldVLbSdOnEDDhg3zdfiAR48eYdKkSThy5Aji4+NRrVo1bN68Ga6urvkWAxEVfcw1RJSVHBVMKSkpap+lli1b5njjr66XW5GRkWjWrBlat26NI0eOwM7ODnfv3n3tWXZERG+DuYaIspOjaqZKlSoYP348+vbtm6NLboGBgVi2bBnq1auHadOmvVWACxYsQMWKFbF582aNeIiIdIm5hoiyk6NhBdauXYutW7fCwcEBH3zwAWbOnIkffvgBp0+fxoULF3Ds2DGsW7cOgwcPRuXKleHl5YXKlSvj888/f+sAf/zxR7i6uuKjjz5CmTJlUL9+fWzYsCHbdRITExETE6PxIiLKjra5hnmGyLDkqIXJ29sb3t7eOHHiBL755hts3LgRjx49AgAoigIRQbFixdCwYUOMGTMGffv2RenSpXUS4L1797BmzRqMGzcOX3zxBS5evIhRo0ahWLFi6NevX6brzJ8/H7NmzdLJ5xORYdA21zDPEBkWrToYtW7dGq1btwaQPjbTkydPkJCQgFKlSsHR0RFmZmY6DzAtLQ2urq6YN28eAKB+/fq4ceMG1q5dm2XBNGXKFIwbN059HxMTg4oVK+o8NiIqOrTNNcwzRIYl1z2yy5Yti7Jly+oylkw5ODi8NoRBrVq18P3332e5jpmZWZ4Ub0RUdGmba5hniAyL1o9GyW/NmjXD7du3NabduXOHI4oTkU4x1xBRdgp8wTR27FicO3cO8+bNw59//okdO3Zg/fr1GD58uL5DI6IihLmGiLJT4AsmNzc3+Pv7Y+fOnXB2dsacOXOwbNky9O7dW9+hEVERwlxDRNl5u1El80nHjh3RsWNHfYdBREUccw0RZaXAtzARERER6VuOWphOnTql1UZbtGiRq2CIiIiICqIcFUytWrVSB6gE0gerzCAiGu8BIDU1VYchEhEREelXjgqmy5cvq/9+9uwZBg0ahNatW8PHxwf29vYICwvD3r17cfLkSWzcuDHPgiUiIiLShxwVTC4uLuq/fXx80LNnT/zf//2fxjKdOnXCxIkTsWbNGnzwwQe6jZKIiIhIj7Tu9P3TTz9lWRB5eXkhICDgrYMiIiIiKki0LphKlCiB48ePZzovICAAJUqUeOugiIiIiAoSrcdhGj58OHx9fREWFoYuXbqgTJkyePbsGfz9/bFt2zY+vZuIiIiKHK0LpmnTpqFkyZL46quvsHXrVvXuOQcHByxbtgwjR47MiziJiIiI9CZXI32PGDECw4YNw8OHD/HkyRM4ODigQoUKMDLiOJhERERU9OT60ShGRkaoVKkSKlWqpMt4iIiIiAqcXDUJ3bx5Ez179kTVqlVhZmaG4OBgAMDUqVNx5MgRnQZIREREpG9aF0wBAQGoX78+Hjx4gN69eyM5OVmdZ2pqitWrV+s0QCIiIiJ907pgmjJlCnr27ImzZ8/C19dXY179+vU1RgUnIiIiKgq0Lphu3LiBvn37AsBrz5ArWbIkIiIidBMZERERUQGhdcFUqlQpPH78ONN5d+7cgYODw1sHRURERFSQaF0wdenSBTNmzMDt27fVaYqi4OnTp1i0aBE+/PBDnQZIREREpG9aF0zz58+HnZ0d6tati8aNGwMABg4ciJo1a8LGxgYzZ87UdYxEREREeqX1OEw2NjY4c+YMvv32WwQEBKBUqVIoVaoUhg8fjk8++QTFihXLiziJiIiI9CZXA1eamppiwIABGDBggK7jISIiIipwcj3S961bt3Dp0iWEhoZi4MCBKFu2LP7880/Y29vDyspKlzESERER6ZXWfZji4+PRq1cvODs7Y+DAgZg+fbp619yUKVMwZ84cnQf5qq+++gqKomDMmDF5+jlEZLiYZ4jo37QumCZMmIBffvkFR44cQUxMDEREndehQwccPXpUpwG+6uLFi1i3bh3q1q2bZ59BRIaNeYaIMqN1wfTdd99hwYIF8PLyeq2Dt6OjI+7fv6+r2DS8ePECvXv3xoYNG/DOO+/kyWcQkWFjniGirGhdML148SLLwSnj4uLeOqCsDB8+HN7e3vD09HzjsomJiYiJidF4ERG9CfMMEWVF64Kpbt26+P777zOdd+jQIbi6ur51UP+2a9cuBAcHY/78+Tlafv78+bCxsVFfFStW1HlMRFS0MM8QUXa0vktu+vTp+M9//oP4+Hh89NFHUBQFFy5cwM6dO7Fp0yYcPnxYpwGGhoZi9OjRCAgIgLm5eY7WmTJlCsaNG6e+j4mJYTIjoiwxzxDRm2hdMHl7e2PXrl2YOHEitm/fDgAYNmwYKlSogO3bt8PDw0OnAQYFBeHZs2do0KCBOi01NRWnTp2Cn58fEhMTYWxsrLGOmZkZzMzMdBoHERVdzDNE9Ca5GofJx8cHPj4+uHPnDiIiIlCqVCm89957uo4NAODh4YHr169rTBswYADee+89TJo06bUkRkSkLeYZInqTXA9cCQA1atRAjRo1dBVLpqysrODs7KwxrXjx4rC1tX1tOhFRbjDPENGbaN3pGwBu3ryJ3r17o1q1aihevDiqVauGPn364ObNm7qOj4iIiEjvtG5hOnToELp164YKFSqgS5cusLe3R1hYGPbt24cGDRrghx9+gLe3d17Eqjp58mSebp+IiHmGiF6ldcE0ceJEtGvXDv7+/jAy+l8D1cKFC/Gf//wHEydOzPOCiYiIiCg/aX1JLiQkBEOHDtUolgDAyMgIw4cPR0hIiM6CIyIiIioIcjVwZVZFUUhICDtIEhERUZGj9SW5VatWoWfPnrC0tESXLl1gY2OD6Oho+Pv7Y/Hixdi5c2dexElERESkN1oXTK1bt0ZycjIGDhyIgQMHwtTUFMnJyQAAU1NTjYErFUVBdHS07qIlIiIi0gOtC6bx48dDUZS8iIWIiIioQNK6YJo5c2YehEFERERUcOVq4MpXRUVF4eLFiwgNDdVFPEREREQFTo4KpqNHj2LKlCmvTZ85cybs7e3RpEkTODo6wsfHB0lJSToPkoiIiEifclQwrVq1Cvfu3dOYduDAAcyePRvOzs5Yvnw5hg0bhn379mHNmjV5EigRERGRvuSoD9OVK1cwd+5cjWmbNm2CpaUljh07BltbWwDpd8lt3boVo0eP1n2kRERERHqSoxamiIgIODo6qu9FBL/88gtat26tFksA0LZtW9y/f1/XMRIRERHpVY4KptKlS+PZs2fq+2vXriE2NhbNmzfXWM7c3Bypqam6jZCIiIhIz3JUMDVp0gQrVqxAYmIiAGDt2rVQFAWdOnXSWO7mzZsoX7687qMkIiIi0qMc9WGaPXs2GjdujDJlysDa2hqPHj1C7969UatWLY3ldu7ciffffz9PAiUiIiLSlxwVTLVq1cKVK1ewadMmREVFoWHDhujXr5/GMs+ePUO9evXQt2/fPAmUiIiISF9yPNL3u++++9qdcq8qU6YMVq5cqZOgiIiIiAqStx7pm4iIiKioY8FERERE9AYsmIiIiIjegAUTERER0RsU+IJp/vz5cHNzg5WVFcqUKYMuXbrg9u3b+g6LiIoY5hoiyk6O75LL8Pfff2c5z8jICDY2NrCysnqroF7166+/Yvjw4XBzc0NKSgq++OILeHl54ffff0fx4sV19jlEZNiYa4goO1oXTI6OjlAU5Y3LjBkzBiNHjsx1YBmOHj2q8X7Lli0oU6YMgoKC0KJFi0zXSUxMVEclB4CYmJi3joOIijZtcw3zDJFh0fqS3LfffosKFSqgTZs2WL58OXbu3Inly5ejVatWKF++PFauXAl3d3eMHTs2T8Zlio6OBgCUKlUqy2Xmz58PGxsb9VWxYkWdx0FERdubcg3zDJFh0bqF6fTp02jXrh3WrVunMX3EiBEYPHgwgoKCsG3bNlhbW2P16tU6aWXKkJaWhjFjxqBZs2ZwdnbOcrkpU6Zg3Lhx6vuYmBgmMyLKsZzkGuYZIsOidQvTrl274OPjk+m8jz76CD/88AMAoGPHjggJCXm76P5l+PDhuHHjBnbt2pXtcmZmZrC2ttZ4ERHlVE5yDfMMkWHRumAyMjLC1atXM5135coVGBmlb9LY2BgWFhZvF90rRowYgYMHD+LEiROoUKGCzrZLRPQq5hoiyozWl+R69+6N6dOnIykpCZ06dYKdnR3Cw8Oxf/9+zJ07F0OGDAEABAUFoXbt2m8doIhg5MiR8Pf3x8mTJ1GlSpW33iYR0b8x1xBRdrQumBYvXgwTExPMnTsX06dPV6ebmZlh+PDhWLBgAQCgWbNmaNu27VsHOHz4cOzYsQP79++HlZUVnj59CgCwsbHRaQsWERk25hoiyo7WBZOpqSmWLFmC6dOn4/r163jy5AkcHBzg7OyscTdJVrf8a2vNmjUAgFatWmlM37x5M/r376+TzyAiYq4houxoXTBleOedd3RWFGVHRPL8M4iImGuIKDu5KpgiIyNx5MgRPHz4EAkJCRrzFEXRuFRHREREVNhpXTAdO3YMPj4+ePHiBSwsLFCsWDGN+SyYiIiIqKjRumAaP3483NzcsGnTJlSuXDkvYiIiIiIqULQumO7du4clS5awWCIiIiKDofXAlQ0aNEBoaGhexEJERERUIGldMK1ZswYrVqzATz/9hJSUlLyIiYiIiKhA0fqSXNOmTZGcnIwOHTrAyMjotQHdFEVRn/JNREREVBTkqtO3oih5EQsRERFRgaR1wTRz5sw8CIOIdCE6Ohrx8fG5WtfS0hI2NjY6joiIihpDzTO5HumbiAqW6Oho+Pn55bpvoYmJCUaMGFFokxkR5T1DzjM5Kpg6d+6MxYsXo3r16ujcuXO2yyqKgv379+skOCLKufj4eKSkpMCiQV0YWZXQat202Bd4GXwN8fHxhTKREVH+MOQ8k6OCKTY2FqmpqQCAmJgY9mEiKsCMrErAuGThS0ZEVHgYYp7JUcF04sQJ9d8nT57Mq1iIiIiICiStx2EiIiIiMjQ5amGaPXu2Vhv19fXNVTBEBVFERESu1ivMd4MQUf5inin4clQwLV26VON9UlISXr58CQAwNzdHQkICAMDCwgJmZmYGXTDl5kdfGH/whnBwpyUkQoHghx9+yNX6pibGGD5iZKHZXyo8DOH4y1DUcyrzTOGRo4IpMjJS/felS5fQvXt3TJ8+HT4+PrCyskJsbCz27t2LuXPnYvfu3XkWbEH2Nj/6wvSDN6SDW5KTIVDQtWYK7CxFq3XD4xX430ahvRuECiZDOv4MJacyzxQeWo/DNGLECEycOBEDBgxQp1lZWWHgwIF4+fIlhg8fjgsXLug0yMIgtz/6wvaDN8SD285S4GCl3b4S5QVDOv4MJadmYJ4p+LQumK5evYoqVapkOq9q1aq4cePGWwdVmBnKj95Q9pOoIDKk48+Q9pUKNq3vknN0dMTatWshovkDFhGsXr0alStX1llwRERERAWB1i1MX331FXx8fFC9enV06tQJZcqUwbNnz3DgwAE8ePAA3333XV7ESUT5oKh3sCUi/SusNy1oXTD95z//wcWLF/HVV19h//79ePLkCRwcHNCoUSN89913qFevXh6ECaxatQoLFy7E06dP4eLigpUrV6JRo0Z58llEhsZQOtjmBHMNUd4o7Dct5Orhu/Xq1cOuXbt0HUuWdu/ejXHjxmHt2rVo3Lgxli1bhrZt2+L27dsoU6ZMvsVBVFQZWgfbrDDXEOWdwn7TQq4KJiC9z9KdO3fw/Plz2Nraonr16nn2jLklS5bgs88+U+/MW7t2LQ4dOoRNmzZh8uTJry2fmJiIxMRE9X10dDSA9OfgZSc2NhYJCQlQwp7BKC5OqxhTIiKQmJCAkIhUxMbn/IcQEa8gISEVsbGxKF68uFaf+TZyu6+53U9AP/uqj+8UKLz7+iI+FebI+b6+iFeQkJCSo/3MOP7+3f+xINEm1xSmPAMU3t8kc2rWCut3qm2eAXKea/I0z0gurFq1Suzt7cXIyEgURREjIyMpW7asrF69Ojeby1ZiYqIYGxuLv7+/xvRPPvlEOnfunOk6M2bMEAB88cVXAXyFhobqPE/ogra5hnmGL74K7isv8ozWLUzr16/HiBEj8PHHH6NHjx6wt7dHWFgYdu/ejREjRsDU1BSffvqptpvNUkREBFJTU2Fvb68x3d7eHn/88Uem60yZMgXjxo1T36elpaktYXnVChYTE4OKFSsiNDQU1tbWefIZBYGh7CfAfdU1EUFsbCzKlSuXJ9t/W9rmGuaZvGUo+2oo+wkU/jyjdcG0dOlSjBo1CsuWLdOY3rlzZ9jZ2WHRokU6LZhyw8zMDGZmZhrTSpYsmS+fbW1tXeR/9IDh7CfAfdWlotDPKQPzTP4wlH01lP0ECm+e0XocppCQEHTs2DHTed7e3rh///7bxqShdOnSMDY2RlhYmMb0sLAwlC1bVqefRUSGi7mGiLKjdcHk4OCAs2fPZjrv3LlzcHBweOugXlWsWDE0bNgQx48fV6elpaXh+PHjaNq0qU4/i4gMF3MNEWVH60tygwYNwuzZs5GYmAgfHx/Y29vj2bNn2Lt3LxYuXAhfX1+dBzlu3Dj069cPrq6uaNSoEZYtW4a4uDiN59npm5mZGWbMmPFaE31RYyj7CXBfDVFBzzWG9D0Zyr4ayn4ChX9fFRHt7r0TEUyYMAF+fn5ISUlRp5uYmGDkyJFYtGiRzoMEAD8/P3UwuXr16mHFihVo3LhxnnwWERku5hoiyozWBVOGf/75B+fPn0dkZCRKlSqFRo0awdbWVtfxEREREeldrgsmIiIiIkOhdafvlStXZjq6NgBMnjwZq1ateuugiIiIiAoSrQum1atXo2rVqpnOq1GjBlavXv3WQREREREVJFoXTA8ePED16tUznffuu+/qfBwmIiIiIn3TumCytrZGSEhIpvPu3bsHS0vLtw6KcictLQ1paWn6DiNPiAhSU1P1HYZOFdXvKidExKD3vzBjnilciup3lRO6zjNaF0xeXl6YNWsWQkNDNaY/fPgQc+bMQfv27XUWHOVMxg/CyMgIRkZGePbsGS5fvoyXL1/qObK3l5aWBhGBoigwNjYGAFy5cgUPHjzQc2S58+oBbGSUfvjFx8frM6R88+q+K4oCIyMjxGn5tHPSH+aZwoN5Jm/yjNZ3yT1+/BhNmjRBREQE2rRpg3LlyuHx48f45ZdfYGdnhzNnzqB8+fI6CY4yl3FgvyopKQnr16/H+vXrERoaCkdHR5QrVw5+fn6oUqWKniLNncz2LygoCMuWLcOhQ4dgZ2cHU1NTjB8/Hn369IGpqameIs29J0+eYNWqVTh27BjKly+PNm3aYOTIkfoOK18kJydj/fr12LlzJ5KTk+Hh4YGePXuibt26SE1NVf9gkX4xzzDPFGZ5kWe0bmEqV64crly5grFjx+Kff/7ByZMn8c8//2D8+PG4fPkyi6U89OpZ0Kv27NkDc3NzbNiwAX379kVQUBAWL16M4OBgfPPNNxoDjBZU/z4ryBAVFQUXFxe4ubkhJSUFe/fuRUBAAOrUqYNNmzYhODhYXb8g+XfTfsa+/frrr2jSpAkqVqyIU6dOYdCgQShfvjxGjx6Nffv2qesWdpk1g4eEhKBXr14wNzfH6tWr0blzZ3z88cfYv38/xowZAwCv/bYp/zHPMM8UFvmeZ4QKtLS0NElJSdGYdvnyZZk9e7aEhISIiMjRo0dFURS5f/++iIgkJyeLiEjLli2lf//+6nYKon/vW1JSkmzbtk2++eYbefnypYiINGzYUN2PDCdOnBB7e3u5evVqvsWaE6mpqa/9vz579qz6nYwePVrs7e3ll19+UecnJSWJp6en9OjRQ0QK7nf1JmlpaZKamprl/ICAAClVqpRMnTpVnZaamipff/21lC5dWqKiovIjTMoE8wzzTGGhzzyjdQtThsjISJw+fRo7duxAZGQkACAhIcGgO5jlhYxr6o8fP8aUKVPg4OCABg0aYMaMGQgPDwcANGjQALVr18b69esBpD+m5ueff8bLly/RoUMHdTsFUUaz6IEDB+Dh4QErKyt88skn+O6772Bubg4A+Oyzz3Dw4EH1TOrly5fw9/eHu7s7HB0d9RV6poyMjKAoCi5fvow+ffrAzs4O7u7u+PXXXwEA7du3R82aNXH16lV1naioKCQlJeGTTz4BUHC/qzfJ6C/w9OlTfPnllxg2bBh27tyJ2NhYAECbNm3QqFEjhIWFqa0RRkZGCAwMxKeffgobGxsARePMt7BhnmGeKSz0mWe0LphEBF988QUqVqyIli1bom/fvupdc926dcOcOXO0DoJel/FlPn/+HB4eHqhQoQLOnDkDPz8/fP/993ByclILVVtbW3z44Yf4+uuv4evriypVqqBr164wNjbGyJEjMWDAADx69EhjuwXF9u3bYWRkhM8//xwuLi44deoUBgwYoHF9uVu3bnjx4gUmTpyIDh06wM7ODv7+/njw4AGaN2+OzZs3A9D/3SAvX77El19+CTs7O7z//vswNTXFp59+igoVKqhjlzVp0gRly5bFhQsXcPbsWQwaNAhVqlTB5cuXsWHDBuzYsUP9jgrad/Umf/75J3r27IlatWohICAARkZG6N+/P6ZPn46wsDAYGRmhSZMm+Ouvv+Dv74/Zs2ejYsWK+Pbbb3Hy5EkMGTIESUlJhTaRF0bMM8wzBe27ehO95hltm6SmTp0qVlZWsnbtWrl7964oiiJBQUEiIrJmzRpp2LBhrpu7KF1cXJz675cvX8qhQ4fkyZMn6rRz586Jqamp2jQuInLx4kWxtbUVFxcX2bt3r4SFhUlaWpps3LhRKlasKMOHDxcRybYpUx/++OMPOXbsmMa0Ro0ayejRozWa0fv37y+Kosj48eMlODhYkpKS5Pr16/LJJ5+Iubl5gdivmzdvymeffSZbtmxRv8Nz586JiYmJhIWFqcstWrRI7O3txdLSUvr16yeHDh2Ss2fPysCBA8XKyko2bdqkr13IVlpaWrbN+AEBATJp0iS5cOGCOm3p0qVSp04duXXrloiIXLlyRWrUqCHFihWTDz74QLZu3Sp//PGHbNq0SczNzWXYsGG8NJdPmGeYZwqigpxntC6YypcvLytXrhSR9OvCrxZMx44dk5IlS2odhKHJ6scQHR0tGzdulB07doiIyObNm19bLy0tTQIDA8XKykrjunp0dLS0atVK+vbtKyL/61+QkJAg7dq1E3d39zzYE93KiLlt27bSp08fjWk//vijmJuby6NHjzTW2b9/vyiKIqdOncrfYHNo48aNUqtWLQkODlanXbx4UZo2bSrjxo17bfkyZcrIsGHDJCkpKT/D1MqNGzdk8+bN6h/XjD844eHh8vTpU41lN27cKB4eHmo/ERGRbt26SadOneTZs2ca648bN06qVq0qDx8+zI/dKPKYZzLHPMM8k9s8o/UluX/++Qe1atXKdF5qaiqSk5O1b+YyEJndnZEhKSkJ1tbWKF++PO7evYsFCxbg1q1br42doSgKQkNDUa5cOY3xT6ytrdG9e3fs27cPSUlJMDExAZDe1P7777+jadOm+T4gm2jZ1GtiYoLo6GgYGRmp8Wf819PTEyVKlMDevXs11jl//jzKly8Pa2tr3QStIxnftZmZGSIiIlCpUiV1mouLC9577z3cunULUVFRANKPndjYWKSmpsLU1LRA3sJ89epV+Pj4wMXFBRMnTkRgYCCA//2eS5cuDXt7ewDApUuX0LdvXwwdOhQ1a9ZEUFCQmhtat26NsLAwnDt3TmP70dHRiI+PR8mSJfNvp4og5pnsMc8wz+Q2z2hdMNWoUQMBAQGZzjt58iScnZ21DsJQGBkZISUlBRs3bsTIkSOxd+9etaPaN998g3nz5uHkyZO4ffs2goODMXny5ExHTndwcMC9e/dQrVo1jemenp5QFAXHjx8HAGzduhXdu3dHxYoVMWjQoHwb3yY1NTXT25IziEiWtyDb2Njg/v37qFSpkrosAFhYWKBbt274/vvvAQA3btzAyJEjsWfPHgwbNgwuLi55sCfpUlNT3/hH4N/zMwaLs7a2RkJCAkxMTGBkZKQmqqZNm+L58+e4dOkSACAsLAxTp06Fo6Mj+vbtmzc78pYeP34MEcHWrVtRo0YNBAUFAfjfvgL/+77Wrl2L8PBwrFixAuHh4fj888+xaNEiAECHDh0gIrhy5QqA9PFSvv76a5w+fRozZ85E8eLF83fHihjmmXTMM8wzOs8z2jZJbd68WUxMTGTatGly5coVURRF9u/fL35+fmJhYSG7d+/WupnLUGzbtk0qV64sderUkb59+0qJEiVkwIABEhcXJ5GRkbJnzx5Zvny5KIoiTZs2laFDh77WXC4icvDgQbGzs1Ov12ZcV09ISJAPP/xQFEURa2trcXBwEF9fX4mIiMjP3VTdvXtX9uzZI3///XeWyzx//lz9d8atzc2bN5fPP/9cRDT7Qpw9e1YURZHy5cuLsbGxeHp6vtYvIS/FxcW91hT879uVM2RcDlm0aJHUrVtX7ty5IyL/259bt26Jl5eXNG/eXNq0aSPGxsbSpEkTOXjwYB7uwdt5/vy5/PHHHyIiMmTIEGnXrp36G8zY34z//rupf+LEieLm5iYvXrwQEZEBAwaIq6ureHp6SvHixaVy5cqyfPlyjSZ1yh3mmdcxzzDP6CLP5GocpsWLF4uVlZUYGRmJoiiiKIqUKFFCFi9enKsgDEFYWJi0adNGJk+erE7bvn272NnZqQd6fHy8jBkzRkaNGiVjxoyRgwcPyvr169WDJ+NHsmHDBqlevbp6cLzqyJEjMm7cOI1r2Xklqw6Q169fl+bNm4uFhYXUrVtXypQpI99++63Ex8eLiEhISIiMHTtWSpQooXYSzRAZGSlNmzaVKVOmvLbd5ORkGTlypKxZsyZPrr1n1efjxx9/lJYtW8q7774rLVq0eO3zY2JiZOnSpeLj46N2RMzoE7F+/XpxcHCQ5OTk17b/2WefiZOTk0yaNKnQ9dvZt2+f1K9fX7Zs2SIimv/vXv13xm+kT58+0qJFC/W3vGvXLqlZs6Z8+umncunSpXyMvGhjnmGeYZ7JuzyT64ErY2Nj5ejRo7J9+3Y5cuSIQd/ZEh8fLz/99JOEh4eLSOYHRGBgoNjY2Mjx48fVaceOHRMXFxeJiYkREZFffvlFvvzyS7l165bMmDFDLl68qLGNjO0ePXpULCws1MSQ3950tpNxVvD48WOJiIiQMWPGiLOzs2zYsEGSk5OlV69e4uHhIdu3b8/0d/Puu+/KggULRCR/7rZJTU3N8nM2bNggTZs2lYkTJ8qFCxdk5syZUrt2bVm/fr2IpJ/NK4oirq6usnr1aomNjdVYf+vWrVKpUiWJjIzU+DwRUb93fUpJScny+3x1mQwZ33FcXJy0bNlShg0b9sbf4ZkzZ8Td3V2WL1+uTisIdxsVNswz6ZhnmGcykx95hiN968DatWvF0dFRvvvuOxHJ+gyifPny0qFDBzl69Kj4+vqKjY2NjB49Wr3z4vr163L//n1JSEiQgwcPqncf/nt78+fPl8qVK2vc7qsPp0+flpUrV8rNmzfVH/udO3fE2dlZFi5cqC4XFxcn/fv3Fy8vL/V9Vp48eSLVqlXTGKU1L6SkpLz2//XevXvy22+/SUJCgjrN399f449PYGCgVK1aVVxdXUVEJCoqSi5fvvza9jO2PWLECKlZs+Zrd90UNNpcBsiYPmnSJGnVqpV6tpuxz+Hh4bJs2TJZtmyZtGrVSkqXLi1DhgyRf/75Jw/3oOhjnmGe+TfmmfzNM1oVTCEhITJ16lRp06aN1K5dW5ycnMTDw0N8fX3lwYMHeRVjgZXxxYWGhoq7u7tMmzbttWVSU1PVZtULFy7IwoULxc7OTho3bizz5s2Tvn37ir29vaxateqNn5dRLd++fTtPfhTR0dEa47Bk9UMODg6WOnXqiK2trTRu3FgqV64sY8aMEZH0RGRpaSlHjx4Vkf/9P1q9erU0bNhQPZvNKtnHx8fLjRs3dLZPr8rqbCMqKkq6d+8uZmZmUrVqVenTp496ppaYmCgi6WeATk5OUrp0aWnXrp3GcBrZfdaxY8dk586dut2RXMiLywC//fab1K9fXx1m5NV+ItOnTxcvLy+ZPn16gU/iBR3zDPPMmz6LeSZ/8kyOC6bt27eLubm5KIoiFSpUkKZNm0qTJk2kQoUKoiiKQXX4zqzpcODAgeLt7a1e78/q2veyZcukTZs2Gk3Ew4cPFy8vL/UL/3fHtvxib2+fbdNnWlqaJCUlyaBBg6R9+/YSFRUlUVFRsnHjRlEURfbt2yciIjVr1pRJkyZpJI6DBw9m2R9CH7799lv5/PPP5dChQ/LTTz/J0KFD5cmTJ+Lv7y+lSpWSJUuWqMsGBASIq6urLFiwQKKiouTZs2fi6Oiojm9SkC8v5eVlABGR9u3bi4eHh/To0UNKly4tp0+fFpHsz+4pZ5hnmGeYZ9IVlDyTo4Lp1q1bYmZmJh4eHvL777+/Nv/GjRvSunVrMTc3l9u3b+s8yILgTQ/8+/7776VBgwaybds2jemnT5+W3r17y927d0VExMXFRdatWyci/zur+O9//yv16tVTB9jKbxmV/OTJk6V27drqaLE7duyQcePGadwhkpKSIlZWVuqgdxm6desmrVu3FhGRhQsXSrly5eTcuXPq/FmzZkmFChXyrT9EZt/Vn3/+KVu2bJF169ZJtWrVpGPHjmJqaiq1a9eW3377TV1u0KBB4u3tLTdv3hSR9I6EGU3jIunN5ebm5lKhQoW835FcyOvLACLpl0SmTJkiFhYWYmpqKt7e3uLv7y8ihfehngUB80w65hnmGZGCl2dyVDCNGDFCatWqpR54mUlISJBatWrJqFGjdBacvmX2g4iOjpalS5fK5MmT5aefflKnx8TESPPmzWXkyJGSlJQkFy9elNq1a4udnZ107dpVvWTZoUMHadeunXodNzQ0VLy9vWXIkCH5t2P/X8YZbMZB/+DBA1EURQ4cOCA9evSQqlWrStu2baVYsWIyefJkiYiIkNDQUHFychI/Pz8REfXAOHr0qJiamkpcXJwkJCSIh4eHlCtXTubOnSsjRoyQcuXKZXrr8ttITEzUSFipqalZNu8nJyfLuHHjpHjx4uLp6aneLTJx4kQpVaqUnDhxQl3W399f6tevL998842IiMyZM0esra3l7t27EhISIuPHj5cJEyaIlZVVvtwllBP5dRkg43jYvXu32Nvby/r16wv0aMGFAfMM84wI88yrCmqeyVHBVKdOHVm6dOkbl1u6dKnUrVv3bWPKN5lVqJmd4aWmpkp8fLxMnjxZ7O3tpV69etKrVy8xNjaWZcuWqc3eY8eOlVatWsmtW7fkyZMncuTIEY3rrSLpPfmLFy8uDRo0kK5du0qpUqWkZcuW6jgT+SG7ytzFxUUcHR2lf//+6n5t3rxZ6tSpI/Pnz5ekpCT58MMP1UcKZAgKChIbGxu5du2aiIg8evRIFi5cKF5eXtK+fXs5fPiwTvfhm2++kapVq0pISMhr8zIe/bBx40Z5+vSp+n3++OOPUrlyZRk/fry67KVLl6Rly5Ya/ULi4uKkRYsWMmLECElKSpKnT59Ko0aNpGrVqmJiYiLe3t5y//79N971oS+GchmgsGCeeR3zDPNMYcwzOSqYbGxs5Oeff37jcj///LNYW1u/dVD6kNFc/KqrV69K9+7dZcOGDfL8+XMZNWqUHDhwQJ2/YsUKady4sXrXyvHjx6VevXpZdqzMSCDXrl2TpUuXyrRp07Lt0Kcrr54RZcQQGxsrS5YsEV9fX40Ytm7dKoqiyJdffqlOS0lJkfHjx4u7u7skJiaKn5+fVKpUSeO5SqNGjZJmzZpJeHh4lmNl5Db2V2VsL+Ms9dUB2O7fvy+DBw8Wa2tradCggdStW1eaNm2qNuGGhIRIhw4dpEOHDuo6ycnJMnDgQGnbtq3GH53JkyeLu7u7BAYGikh6J9Off/65QHRgNuTLAIUd80w65pl0zDOFK8/kqGAyMjKS8+fPv3G5c+fOiZGR0VsHlR9SU1Pl+++/l1mzZmlMT0tLk3nz5sn27dtl4MCB0qNHD7l69aq8ePFCQkNDRSR9JNjPPvtMrK2tpVSpUjJ48GB1fS8vL42zJn3K7MwkNTVVEhMTpUuXLlK/fn1p3ry5lClTRu0HEB8fL8bGxrJo0SKN9bdu3SouLi5y4cIFiY2Nlb59+4qVlZUMHjxYevbsKeXKlZMNGzbky35lHMj16tWTAQMGqJ0Ef/rpJ+nZs6fafB0TEyOjRo2SRo0aqesuWLBAatWqpXGr9Ndffy3u7u5qZ1KR9D9KrVq10tvDNnkZoGhgnmGeycA8U/jzTI4KJkVR1Fv9slMYCqZXfxyjR4+WZs2aSXBwsMydO1e++uorERHp2rWrKIoiAwYMeG391atXS61ateTjjz+WkydPypAhQ8TNzU1t6p43b568//77EhAQ8Nrn6cvTp0/Fx8dH3n33Xenfv7/4+fnJmDFjJCUlReLj48XNzU0GDBigntV4enpK27Zt1U6ZIum3rTo4OMiff/4pIukH2o4dO+Sjjz6STz/9NM9+9NeuXZN+/fqpZ6epqanqWfqaNWs0Ht0QExMj169fF5H0J3UPGjRISpYsKYqiyK+//qruR8OGDTWai2/fvi1NmjR5rflfX3gZoPBjnmGeYZ4penkmxwVT8eLFxcrKKttX8eLFC3zB9Ko5c+aImZmZmJmZyXvvvafekfHrr7+KoihqdZzh0aNH4uTkJDNnzlS/6FmzZknJkiXVWyQvXLggVatWVd/nh5SUlEyblA8fPiw+Pj4yf/58GTJkiHzzzTdSpUoVsbCwkF9++UVdduXKldK4cWP1zMff318URZHly5erHfZmzJghNWvWVM9o8+sOhb/++ktcXFzUAepe3c+EhAQxNjaWLVu2aNwiPXHiRKlcubL06dNHtm3bJo0bN5ZevXqJiMjjx49l0KBB8sEHH2h8zooVK/L1eVEivAxgKJhn0jHPMM8U9jyTo4Jp5syZWr3yW8YP4OHDh7J582Z1sLXMnqvz999/y9SpU+XBgwcyZswYqVq1qnTu3FljmcTERKlQoYLMmDFDY/rp06fF1dVVNm7cKCLpPwBvb2+pWLGieHl5qZ+V3UMgc7NvWVXh/z4Q/r3cypUrxd7eXlxdXeXx48cikn6GUL16dY3n/oWEhIirq6vGGULZsmVFURQZOnSoeHh4iJmZmc7vPsmJtLQ06dOnj3Tt2lXjLs2MfW3btq106NBBvSPj4MGDUq5cOY07izw9PaV8+fLq/6+FCxeKvb29en29IDGEywCFFfNMOuYZ5hlDzTOF+tEo/05Sy5cvlxEjRmg08f57ufnz54uTk5P6NOOvvvpKmjVrpl5yzDhAxowZI3Xq1NF4qnFUVJR07txZKleuLKNGjZJ69erJhAkTZO/eveoPTFdnRKmpqZmOcZFZ0/uePXukU6dO0qtXL9m1a5eayK9evSqNGjWSLl26qMv+888/4uPjIz169NDYRr9+/aRr167qU6I//PBDcXR0lF27dsnixYv1+tDGvXv3SuPGjdVr5K9eZz9w4IBYWFio//+3bNki9vb26vcWFBQkLi4uoiiK2vchJCREbfLX55hBhngZoDBinknHPMM8I2LYeaZQF0wZ9uzZow6R/6rnz59Lo0aNZNq0aep4JK6urhpndCdOnJBmzZrJvHnzROR/lffly5cz7bt1//598fX1FW9vb1m5cmWmd73o0rVr12TgwIFSsWJFqVWrlnTr1k0d5OvatWvSvn17qVGjhowbN06GDRsmTk5OMnbsWBFJv448ceJEcXZ21hgRdd68edKkSRM5e/asOm3Hjh1SpUoVtYk/JCQkzx4doK2IiAhp1aqV+mTxfycfKysr9SGav/zyi5QvX166d+8us2fPlhYtWsj8+fPl66+/zlE/vPxUlC8DFEXMM8wzzDOGnWcKRcGU2VmQSPpjAYYMGSKKokinTp0kLi5Orl+/LnPmzFGbC9euXSsNGjSQ5s2by+zZs6VJkyZy5MgRdRtxcXHSu3dv6dKli8ZZnohI3bp1Zfjw4er7/HyUwI0bN6Rx48aiKIp89NFHcvjwYfnuu++kQYMG0qpVKxFJr+rHjh2rkaR8fX2ldOnSanP97t27xcnJSb7//nt1md9++01at24ts2fPVqdFRkbK9OnT1ZHaC9pozcOGDZO2bdtKRESEOi3j7G/QoEHSpEkT9fr5/v37pUOHDuLm5ibr1q3L8z82uWVolwEKOuYZ5hnmGeaZ7BSKginDqx3KMr64zp07i52dnXh7e0twcLDs3r1bKlWqJLt27VKXffjwoYwfP15Kliwptra2EhMTIyL/O1hXrlwpjRo1kh9//FFdXiS975azs/NrCS4/3Lt3T2rVqiVz587VmL5hwwZ555131P2Pjo6WqKgomT17tlSrVk1sbW3F3NxcfH19RST9sTadO3eW3r17q9tISEiQTp06iaenp172LTdOnjwpjRs3lh9++EFjelpamvosolfPbgrLfhXVywCFGfMM8wzzDPNMZoxQCPz+++9o2LAhGjVqhJMnTwIA0tLSAAC1atVC7dq1oSgKjh49io4dO6JixYoICgpSlylfvjwWLVoEZ2dnPH/+HOPGjUNgYCAURQEAeHh4oEKFChg3bhycnZ1Rp04d3L59G5MnT8b169dhbm6e7/vs6OiIhg0bIigoSJ2WlJSE/fv3Y9KkSRARAICxsTEmTJiAgIAA+Pr6Ijg4GL169cKePXsAADVq1ECTJk1w7tw5PH78GABgZmaG2bNnY/fu3XrZt9xwc3ODjY2N+v3/+uuv+Oyzz1CyZEkEBgZi9OjRqFu3LgBARArNfrVu3RoWFhY4duwYAEBRFBgbGwMAOnbsCBMTEwQEBAAAKlWqBBMTE/Tr1w9z5szB2LFj0bNnT2zYsAEuLi4A0n83VatWVbdFOcc8k455hnmGeSYL+q3XciYkJERq1qwpFhYW0rx5c/VJ1C9fvpQePXrIxo0bpVevXtKxY0dJTEyUcePGiaenp3ptPDU1VUJDQ6VNmzYyadIk6d+/v9ja2oqfn59aRYeHh8uXX34pX3/9dYE5a9i7d680bdpU5s2bJz4+PmJpaSnvvPOONGzYULy8vOTJkydy5swZURRFY2DRjh07iqIocunSJRER+eGHH6Rly5bq7Z2F1YwZM6RMmTJStmxZMTY2ljZt2sju3bv1HdZbK4qXAQoj5hnmGRHmGRHmmawUioIpLS1NPvnkE+natat4e3tLr1695N69eyIi6mii/v7+Uq9ePTl58qScOXNG6tatK19//bW6jaCgIClRooSEh4eLiMiyZcvEwsJCFixYUCAe6peZf/75R9zc3MTc3FzGjx8v586dk/DwcDl16pTY2NhI7969ZefOnVKtWjV1vJNff/1VOnXqJLa2ttKvXz8REY0nRxdm165dEx8fH/Hz88u3p5Hnh6J6GaCwYZ5hnhFhnsnAPPO6QnFJTlEUeHt7IyYmBh9++CGMjY0xceJExMfHo2nTpnj8+DGaNWuGEiVK4PDhw2jSpAlsbW1x8eJFxMXFAQC2bdsGd3d32NjYQEQwevRo/PXXX/jvf/8LU1NTPe9h5kqVKgU3Nze8//77mDVrFho3bgxra2s0b94c3bt3x61bt1CmTBk4OzujX79+cHNzw8cff4wPPvgA58+fx/r16wGkN40XBXXq1MHevXsxfPhwWFhY6DscnSmqlwEKG+YZ5hmAeQZgnslKoSiYAKBNmzZITk7G06dP8dVXXyEyMhLjx4/HnTt3UKVKFdjZ2cHZ2RlBQUGIiYlBhw4dcPPmTQQHBwMA7ty5gxYtWsDU1FS95urg4KDPXcqR7t27IyYmBkePHgUAmJqaQkQQHh6OtLQ0uLu7Y9OmTZgwYQK6deuGc+fOYeTIkahatSqKFSum5+gpJywtLdG0aVPs2rULDg4O8PDwwL1797BhwwasXbsWS5cuhb29PQAD6y+gB8wzzDNFFfOMDuizeUtbw4YNkw8++EDi4uLk/Pnz4u7urvFogb1794qbm5vs3r1bbt68KdWqVVOf8F3YnlmTIS4uTry8vGTcuHEiIvLHH3/ImDFjNPaNCr+iehmgMGKeYZ4pqphn3k6hKphOnjwpbm5u6gF84MABGTp0qPz1118iIvLs2TNp0qSJTJ8+XUQ0bw8uzGbMmCHlypUTR0dHMTIyEg8PjyI/QBiRvjDPMM8QZUYR+f/3jRYC8fHx6Nq1K6pXrw4/Pz+NeSICRVHw9OlTlC1bVk8R5o3r169j9uzZaNGiBQYNGgRLS0t9h0RUZDHPMM8QZaZQFUwAMGPGDBw8eBB79uxB1apVkZaWBkVReM2ViHSGeYaI/s1E3wFoq2vXrnj69Kk6WJyRUaHpt05EhQTzDBH9W6FrYSIiIiLKbzxtIiIiInoDFkxEREREb8CCiYiIiOgNWDARERERvQELJiIiIqI3YMFERERE9AYsmIiIiIjegAUTERER0RuwYCIiIiJ6AxZMRERERG/AgomIiIjoDf4f5pR08TcK7YsAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 600x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import csv\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 读取CSV文件\n",
    "with open('../data/decoding.csv', 'r') as file:\n",
    "    csv_reader = csv.reader(file, delimiter=' ')\n",
    "    next(csv_reader)  # 跳过标题行\n",
    "    data = list(csv_reader)\n",
    "print(data)\n",
    "\n",
    "# 提取模型名称和速度数据\n",
    "models = [row[0] for row in data]\n",
    "speeds_flashinfer = [round(float(row[1]), 2) for row in data]\n",
    "speeds_llamacpp = [round(float(row[2]), 2) for row in data]\n",
    "\n",
    "# 创建包含两个子图的图表\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(6, 2.5))\n",
    "\n",
    "# 设置柱状图的宽度\n",
    "barWidth = 0.25\n",
    "\n",
    "# 设置柱状图的位置\n",
    "r1 = np.arange(len(models))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "\n",
    "# 在左侧子图中绘制柱状图\n",
    "ax1.bar(r1, speeds_flashinfer, color='#8ECFC9', width=barWidth, edgecolor='grey', label='NeuronInfer')\n",
    "ax1.bar(r2, speeds_llamacpp, color='#FFBE7A', width=barWidth, edgecolor='grey', label='llama.cpp')\n",
    "\n",
    "# 在左侧子图的柱子上添加数值\n",
    "# for i, v in enumerate(speeds_flashinfer):\n",
    "#     ax1.text(r1[i], v + 0.05, str(v), ha='center', fontsize=7)\n",
    "# for i, v in enumerate(speeds_llamacpp):\n",
    "#     ax1.text(r2[i], v + 0.05, str(v), ha='center', fontsize=7)\n",
    "\n",
    "# 在右侧子图中绘制相同的柱状图\n",
    "ax2.bar(r1, speeds_flashinfer, color='#8ECFC9', width=barWidth, edgecolor='grey', label='NeuronInfer')\n",
    "ax2.bar(r2, speeds_llamacpp, color='#FFBE7A', width=barWidth, edgecolor='grey', label='llama.cpp')\n",
    "\n",
    "# 在右侧子图的柱子上添加数值\n",
    "# for i, v in enumerate(speeds_flashinfer):\n",
    "#     ax2.text(r1[i], v + 0.05, str(v), ha='center', fontsize=7)\n",
    "# for i, v in enumerate(speeds_llamacpp):\n",
    "#     ax2.text(r2[i], v + 0.05, str(v), ha='center', fontsize=7)\n",
    "\n",
    "# 添加一些细节\n",
    "ax1.set_ylim(0, 10.5)\n",
    "ax2.set_ylim(0, 10.5)\n",
    "label = ax1.set_ylabel('Decoding Speed (tokens/s)', fontsize=11)\n",
    "position = label.get_position()\n",
    "new_position = (position[0], position[1] - 0.1)\n",
    "label.set_position(new_position)\n",
    "ax1.set_xticks([r + barWidth/2 for r in range(len(models))])\n",
    "ax1.set_xticklabels(models, rotation=20)\n",
    "ax2.set_xticks([r + barWidth/2 for r in range(len(models))])\n",
    "ax2.set_xticklabels(models, rotation=20)\n",
    "# ax1.legend(fontsize=8)\n",
    "# ax2.legend(fontsize=8)\n",
    "handles, labels = ax1.get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc='upper center', ncol=2, fontsize=8, bbox_to_anchor=(0.5, 1.05),)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('decoding-performance.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[['Mixtral-8*7B', '7.158', '0.55'], ['Bamboo-7B', '9.591', '0.52'], ['Llama-7B', '6.745', '0.61'], ['Llama-13B', '0.992', '0.23']]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import csv\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 读取CSV文件\n",
    "with open('../data/decoding.csv', 'r') as file:\n",
    "    csv_reader = csv.reader(file, delimiter=' ')\n",
    "    next(csv_reader)  # 跳过标题行\n",
    "    data = list(csv_reader)\n",
    "    print(data)\n",
    "\n",
    "# 提取模型名称和速度数据\n",
    "models = [row[0] for row in data]\n",
    "speeds_flashinfer = [round(float(row[1]),2) for row in data]\n",
    "speeds_llamacpp = [round(float(row[2]), 2) for row in data]\n",
    "\n",
    "# 设置图表大小\n",
    "plt.figure(figsize=(4, 2.5))\n",
    "\n",
    "# 设置柱状图的宽度\n",
    "barWidth = 0.25\n",
    "\n",
    "# 设置柱状图的位置\n",
    "r1 = np.arange(len(models))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "\n",
    "# 绘制柱状图\n",
    "plt.bar(r1, speeds_flashinfer, color='#8ECFC9', width=barWidth, edgecolor='grey', label='NeuronInfer')\n",
    "plt.bar(r2, speeds_llamacpp, color='#FFBE7A', width=barWidth, edgecolor='grey', label='llama.cpp')\n",
    "\n",
    "# 在柱子上添加数值\n",
    "for i, v in enumerate(speeds_flashinfer):\n",
    "    plt.text(r1[i], v + 0.05, str(v), ha='center', fontsize=9)\n",
    "for i, v in enumerate(speeds_llamacpp):\n",
    "    plt.text(r2[i], v + 0.05, str(v), ha='center', fontsize=9)\n",
    "\n",
    "# 添加一些细节\n",
    "# plt.xlabel('Model', fontsize=12)\n",
    "plt.ylim(0, 10.5)\n",
    "ylabel = plt.ylabel('Decoding Speed (tokens/s)', fontsize=11)\n",
    "position = ylabel.get_position()\n",
    "new_position = (position[0], position[1] - 0.1)\n",
    "ylabel.set_position(new_position)\n",
    "\n",
    "\n",
    "plt.xticks([r + barWidth/2 for r in range(len(models))], models, rotation=20)\n",
    "# plt.title('Decoding Speed Comparison')\n",
    "plt.legend(fontsize=8)\n",
    "plt.tight_layout()\n",
    "plt.savefig('decoding-performance.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 模型名称\n",
    "# models = ['Code', 'Math', 'Dialog', 'role-play']\n",
    "models = ['Role-play', 'Dialog', 'Math', 'Code']\n",
    "\n",
    "# 假数据 - 替换这里的值为实际的生成速度(tokens/s)\n",
    "# 每个模型对应三个框架的速度\n",
    "speeds_flashinfer = [7.07, 6.69, 6.99, 7.38]  # FlashInfer的速度\n",
    "speeds_llamacpp = [0.55, 0.55, 0.55, 0.55]  # llama.cpp的速度\n",
    "# speeds_mlc_llm = [1100, 1900, 1700, 2400]  # MLC-LLM的速度\n",
    "\n",
    "# 设置图表大小\n",
    "plt.figure(figsize=(5, 2))\n",
    "\n",
    "# 设置柱状图的宽度\n",
    "barWidth = 0.25\n",
    " \n",
    "# 设置柱状图的位置\n",
    "r1 = np.arange(len(models))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "# r3 = [x + barWidth for x in r2]\n",
    "\n",
    "# 绘制柱状图\n",
    "plt.bar(r1, speeds_flashinfer, color='#8ECFC9', width=barWidth, edgecolor='grey', label='FlashInfer')\n",
    "plt.bar(r2, speeds_llamacpp, color='#FFBE7A', width=barWidth, edgecolor='grey', label='llama.cpp')\n",
    "# plt.bar(r3, speeds_mlc_llm, color='bisque', width=barWidth, edgecolor='grey', label='MLC-LLM')\n",
    "\n",
    "# 添加一些细节\n",
    "label = plt.ylabel('Decoding Speed (tokens/s)', fontsize=10)\n",
    "position = label.get_position()\n",
    "position = (position[0], position[1]-0.05)\n",
    "label.set_position(position)\n",
    "\n",
    "plt.xticks([r + barWidth/2 for r in range(len(models))], models)\n",
    "\n",
    "# plt.title('Decoding Speed Comparison')\n",
    "plt.legend(bbox_to_anchor=(1, 1.28), loc='upper right', fontsize=9, ncols=2)\n",
    "plt.tight_layout()\n",
    "plt.savefig('task.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[['Bamboo-7B', '8.234', '3.361'], ['Llama-7B', '6.365', '3.402'], ['Bamboo-7B-INT4', '14.55', '8.41']]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAC+CAYAAAAx3qiRAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABE00lEQVR4nO3deVxN+f8H8Ne5t32lorRHRSWKlC2FSNka+4wQRmZIiCGTfcxgLGNsU5bs25gZy1iyZomEiBhjGWVNJO3r7b5/f/TrfF0V3bq3RZ/n49GDzjn33Pfp3nve93zO5/P+cEREYBiGYZj/J5D2Abm5ufj+++9hbW0NNTU1CIXCUj8MwzBM3aUg7QMmTpyI3bt348svv4StrS2UlJTkERfDMAxTQzhpm5IaNWqEefPmISAgQF4xMQzDMDVI6qYkoVAIa2trecTCMAzD1AJSJ4Zvv/0WO3bskEcsDMMwTC0g9T0GNTU1XLx4ER07doSHhwcaNGggsZ7jOEydOlVW8TEMwzDVTOp7DALBxy8yOI5DUVFRlYJiGIZhao7UiYFhGIb5vEndlFQXicVivHz5EpqamuA4rqbDYRiGqRQiQmZmJgwNDT/ZelMVlUoMhYWF2Lx5M65du4Znz55h3bp1sLKywr59+9CqVSvY2NjIOs4qefnyJUxMTGo6DIZhGJl49uwZjI2N5bZ/qRPD48eP4eHhgZSUFDg6OiIqKgqZmZkAgAsXLiAiIgJbtmyReaBVoampCaD4j6mlpVXD0TAMU54NGzZg165d+Oeff9CjRw/s3r271DavX79Gu3btYGJigqioqHL3ZW9vj9evX/PVGBQUFPD06dMKr6+NMjIyYGJiwp/T5EXqxBAYGIhGjRrh6tWraNCggcTIZzc3N8yaNUumAcpCSfORlpYWSwwMU4s1bdoU8+bNw+nTp/H8+fMyP69jx45FmzZt8Pbt249+njmOw549e+Dj41Op9bWZvJvEpW6kOnfuHGbPng09Pb1SwRkYGCApKUlmwTEMU78MGDAAPj4+0NPTK3P9oUOHkJqaihEjRlRzZPWL1IlBQUEB5XVkSk5OhoaGRpWDYhiG+VB6ejqCgoIQGhpa4ceMHz8eenp66NChA44dOyb1+vpK6qYkNzc3rFixAl5eXvxdcY7jQETYsGEDunfvLvMg5YmIIBKJ2NiLWkxRUZFV7WUwY8YM+Pn5wcrKCpcuXfrk9jt27EDbtm0hFArx559/YuDAgbhw4QLatWtXofX1mdSJYcmSJejUqRNsbW3Rr18/cByHdevW4c6dO3j48CGuXr0qjzjloqCgAElJScjJyanpUJiP4DgOxsbG7Gq0Hrt48SIuXbqEGzduVPgxrq6u/P+/+uorHDx4EH/++Sd/4v/U+vpM6sRgY2OD2NhYzJ8/H3v27IFQKMSRI0fg4eGBXbt2oVmzZvKIU+bEYjESEhIgFAphaGgIJSUlNsahFiIivHnzBs+fP4eVlRW7cqinzpw5g8ePH8PQ0BAAkJ+fj9zcXOjp6SE+Ph5NmjT55D4+1e9fnuMC6hqpE0NqaiosLCywbdu2MtffuXMHLVu2rHJg8lZQUACxWAwTExOoqanVdDjMRzRq1AiJiYkoLCxkieEzJxKJ+B+xWIy8vDwIBAIEBQXh66+/5rfbv38/Nm3ahBMnTqBx48al9vP06VMkJibCxcUFAoEABw4cwKFDhxAZGVmh9fWd1InB09MTkZGRZV7WX79+Hb169UJKSopMgqsOH35LSE9Pl0vTkpqaGrS1tWW+3/qAXcnVH4sWLcKCBQv431VVVdGhQwf8+eefEl8KSt4TQqEQr1+/BgC4u7sjMDAQAwYMQEJCAiZMmIDExEQoKCigadOmCA0NhZmZGZKSkspcv2XLFrRv3756D7iWkrpWUrt27aCmpoaIiAioqqryyy9fvgxvb294eXlhz549Mg+0KjIyMqCtrY309HS+33NeXh4SEhJgYWEBFRUVAMVJYe3atRCJRDKPQUFBAQEBASw5VEJZrxXzeZPnZ7E8deEzWta5TB6kvmKIiIiAu7s7vvjiC/z9999QVFREZGQk+vXrh4EDByI8PFwecVaLnJwciEQiqLZpBYGm7G50ijOzkHvjNnJycj75pjM3N4eKigru3LkDBYXil8fJyQnLly+Hu7u7zGKqjHPnzmHKlCmIi4v75LaHDh1CcHAwlJWVsWPHDtjb28s/QOazIa/PYnmk+YzWB1InBl1dXZw6dQpdunTB0KFDMXr0aAwdOhSjRo3Cb7/9Jo8Yq51AUwPCBjX35sjPz8fmzZsxfvx4me9bJBLxCUeeQkNDMXfuXHz55ZdSPa664mPqhpr+LNZXlboNb2BggDNnzuDGjRvw8fHBN99889kkhdpg/vz5+OGHH0rd68jMzMS4cePg7OyMVq1awd/fHwUFBQCK21cPHjzIbzto0CBs3boVAODn54cxY8agS5cufMeAZcuWwc7ODvb29hg+fDjS09P55x46dCj69u0LW1tbdOvWDampqaViTExMRIMGDTBv3jy0bdsWlpaW/AChwMBAXLx4Ed9//z06duwIALh27Rq6desGJycnODo6Yv/+/RL7mTlzJtq0aYO1a9fK7g/JMEylVOirWWBgYJnLbW1tkZ2dDZFIxG/DcRx+/fVX2UVYD7Vu3Rpdu3bFL7/8gpCQEH75tGnT4Orqio0bN4KIMG7cOPz666/47rvvPrnP2NhYREVFQVNTE8ePH0d4eDiio6PRoEED+Pv7Izg4mE/uMTExiI2Nha6uLoYNG4awsLAya2Clp6ejVatWWLBgASIiIjB58mR4e3tj9erVuH37NqZMmQIfHx+kpaXB398fx44dQ5MmTZCSkoI2bdrwSSM9PR12dnZYunSpjP6CDMNURYUSw99//13uOg0NDYn1LDHIxg8//ABnZ2d88803/LKDBw8iOjoaK1euBADk5uZWuPvm4MGD+YqMp0+fxtChQ/lpWb/99lsMHjyY37ZXr17Q1dUFAHTo0AHx8fFl7lNFRQUDBgzgt/vvv//K3O7y5ct4/PgxvLy8JJbfv38fTZs2haKiInx9fSt0HAzDyF+FEkNCQoK842A+YG5ujq+++gqLFi3ilxER/vzzT1hbW5faXkFBQaKsR15ensT6j40a/rA76Ps9f4RCYbk9Q5SVlSW6DZZXVoSIYGdnh8uXL5dal5iYCDU1NTa4iGFqEfZpLIM4MwtFaeky+xFnZlUqjtmzZ2Pnzp14+fIlAMDHxwdLly7lT9Tv3r3Do0ePAACWlpaIiYkBUJzIP1an3sPDA7///jsyMjIAAGFhYejZs2elYqyIjh07IiEhAadPn+aXxcXF8fdHGIapXSrV/ePFixdYtWoVoqKikJqaCh0dHbi6umLy5MkwMjKSdYzVRk1NDQoKCsi9cVvm+1ZQUJB6hLWenh4CAwMxd+5cAMAvv/yC4OBgODg4QCAQQEFBAT///DMsLS0xY8YMDB06FPb29rCzs4OLi0u5+/Xy8sKdO3fQoUMHCAQCtGrVCuvXr6/S8X1Mw4YNcfToUUyfPh3Tpk1DYWEhTE1NJW6WMwxTe0g9wO3OnTvo0qULCgsL0aNHD+jr6yM5ORmnT5+GoqIiLly4ADs7O3nFWykVHeAGsJHPtREb4Fb/JCUlYcOGDVB361gt3VWL0tKRff4y/P39K1R3qabU2gFu06dPR7NmzXDy5Ek0bNiQX/7u3Tv07NkT06dPx/Hjx2UaZHXS1tZmJ3CGYeo1qe8xREVFYfbs2RJJAShuLggJCflo2zbDMAxT+1VqBrf8/Pwy1+Xn57PqlwzDMHWc1InBw8MDISEhePDggcTyhw8fYs6cOejRo4fMgmMYhmGqn9SJYeXKlRCJRLC1tYWDgwM8PT3h6OgIGxsbiEQifvAVwzAMUzdJffPZ1NQU8fHxCA8PR1RUFN69ewdra2uMGTMGo0ePrvPTL7JeSQzD1HeVGsegoaGBwMDAcmso1VXp6elYt3YNCkVlj+CtCkUFISYGTPpkcuA4Du/evUODBg1gbm6OgwcPwsHBQebxMAzDlEfqxCAUChEdHQ1nZ+dS62JjY+Hs7FxuaYTaLicnB4WiInzRXIRGalIN7/ioNzkcDtwHq/XOMEydIHVi+Nh4OJFI9Fn0SmqkRmiiKbvEIAsrV67Enj17UFhYCEVFRaxevRodOnQAUFxXydfXF2fPnsWzZ88QEhICZWVlbNiwAUlJSViyZAmGDRsGABg+fDju37+PgoICmJiYYPPmzTAwMCj1fAUFBQgJCcHx48chFArRpEkTREREYOvWrdi+fTs0NDTw6NEj6OnpYfv27TA3N//oOoZh6o4KJYZXr17x9XqA4qqYH06mkpeXh/DwcJiZmck2QgYAMGLECAQFBQEArly5Aj8/P/z777/8+uzsbFy+fBmPHj2Cvb09QkJCEB0djWvXrsHb25tPDKtWrUKjRo0AAEuWLMH8+fMRGhpa6vkWL16MBw8eIDY2FsrKynjz5g2/7tKlS4iLi4ONjQ1+/vln+Pv74+TJk59cxzBM3VChxBAWFoYFCxaA4zhwHAc/P79S2xARhEKhXGvu1Gc3b97Ejz/+iLdv30JBQQH3799Hbm4uP+/20KFDARQX01NRUcGgQYMAFE8LmpqairS0NDRo0AC7d+/Gjh07kJeXh7y8POjp6ZX5fEeOHMHSpUuhrKwMAHwyAYqL4tnY2AAA/P39MXv2bL75sLx1n8OVJMPUFxVKDH5+fnB3dwcRoVu3bli3bh1sbW0ltlFSUoK1tTVfx5+RnYKCAgwYMACRkZFo164dXy8lPz+fTwwflsou+b0kmYtEIkRFRWH16tWIjo5G48aNcfjwYb5AH8MwTIkKJQYzMzO+iSgyMhJt27at891S65K8vDwUFBTA1NQUALBmzZpK7efdu3fQ1NSErq4uCgoKEBYWVu62/fr1w6+//opOnTrxTUklVw3R0dH4999/0aJFC2zatAldu3blrwg+to5hmLqhQonh/Qna3dzcKrzzujqx+5sc7tMbVeP+tLS0sGjRIjg7O0NPT4+/XyCtXr16YefOnWjevDl0dXXh4eGBFy9e8Ou9vb2xcOFCODk5YebMmQgJCUGbNm2gqKgIQ0NDfk7njh07YubMmXj06BF0dXWxfft2fh8fW8cwTN1QobO2hYUFpk2bhhEjRlSoqSgqKgqrVq2Cg4MDZs+eXeUgq4uamhoUFYQ4cF/2+1ZUEFZoPob3e30lJiby/58xYwZmzJjB//7+PM/vbwcAKSkpEr+/PwPbvn37JNb9+OOP/P9LTvxAcdPgsmXLsGzZslIxamlplTuXwsfWMQxTN1QoMYSGhmL27NmYMWMG3Nzc0KlTJ7Rq1QqNGjWCsrIy0tLSkJCQgNjYWJw4cQJv3rzBt99+KzFfcV2gra2NiQGT2MhnhmHqtQolht69e6N3796IjIzE9u3bsXnzZr4JguM4EBGUlJTQtm1bTJkyBSNGjCi3t8uHLly4gGXLliE2NhZJSUk4cOAAfHx8+PVEhHnz5mHjxo1IS0tDp06d8Ntvv8HKykr6o60ANh/Dx/n5+ZXZK+1T6xiGqTukugHQtWtXdO3aFUDx2IakpCTk5eVBR0cH5ubmfNdGaWRnZ6N169YYM2YMBgwYUGr9zz//jNWrV2Pbtm2wsLDAnDlz4OnpiX/++YfN5sUwDCMHlb4zbGBgUOaIWWl5eXnBy8urzHVEhFWrVmH27Nno378/AGD79u3Q19fHwYMHK30T9n1isbjK+2DkS8rZZxmGqaJa3WUoISEBr169goeHB79MW1sbLi4uiI6OLjcx5OfnS0wmlJGRUWobJSUlCAQCvHz5Eo0aNYKSkhI4Tra9kZiqIyK8efMGHMdBUVGxpsNhmHqhVieGV69eAQD09fUlluvr6/PryrJ48WIsWLDgo/sWCASwsLBAUlKSRLkPpvbhOA7GxsZsPATDVJNanRgqa9asWXxdIaD4isHExKTUdkpKSjA1NYVIJKqzFWHrA0VFRZYUGKYa1erEUHIPIzk5GU2aNOGXJycnf3SOAmVl5QrfCC9pomDNFAzDAMCLFy8wceJEXLx4ERzH8WWA3q8X9qHc3FzY29sjJSUFaWlp/PI5c+bg4MGDuHfvHgICArBq1Sr5H4AMSD21Z3WysLCAgYEBzpw5wy/LyMhATEwMX3K6urx48QI+Pj7Q1dWFnp4ehgwZIlFxtER+fj7GjRsHCwsLaGpqokWLFggPD5fYZtCgQWjSpAm0tLRgYWGBRYsWVddhMAzzCRMnTgQAPHnyBAkJCcjLy/vkpGRz584ts7K0paUlfv75Z/Tr108uscpLha4YLly4INVOu3TpUuFts7Ky8OjRI/73hIQExMXFQUdHB6amppgyZQoWLVoEKysrvruqoaGhxFiH6vD+m4WIMHz4cAQGBmLPnj0S24lEIjRp0gSnT59G06ZNERMTAy8vLxgbG6Nnz54AgHnz5sHa2hrKysp4+vQpevXqxc+pwDBMzXr8+DGCg4P5enBDhw7F4sWLy90+NjYWERERWLFiBYYMGSKxbtSoUQBKVxyo7SqUGNzd3fmBbAAkeu8QUanePNK011+/fp0fGwGAvzcwatQobN26FTNmzEB2djb8/f2RlpaGzp07IyIiotrHMFT0zaKuro6FCxfyv7dv3x5du3ZFVFQUnxjs7e359RzHQSAQ4OHDh3I+AoZhKiIoKAj79+9H7969QUTYs2cP+vbtW+a2IpEI48aNw7p16z6rru8Vakq6efMmbty4gZs3b+LEiRMwMjKCr68vDh48iCtXruDgwYMYPnw4jIyMEBERIVUAJeW8P/zZunUrgOIT58KFC/Hq1Svk5eXh9OnTsLa2lvpAq6rkzZKeno60tLSPvlnel5eXh6tXr6JVq1YSyydMmAA1NTWYmpoiKyuLjRhmmFqiU6dOeP36NRo2bAgdHR28e/cOs2bNKnPbZcuWwdHRUapWkrqgQomhdevW/E9YWBiGDRuGbdu2oW/fvnB2dkbfvn2xfft2DB06FL/99pu8Y64R0rxZShARvv76a1hZWZUa1b1+/XpkZWXh2rVrGDlyJBo2bCjP8BmGqQCxWIwePXqgU6dOyMrKQlZWFjp16sRf7b/v0aNHCA0NLbPQZF0n9c3nEydOoEePHmWu69mzJ06dOlXloGobad4sJYgIEyZMwP3793Hw4EEIBKX/1AKBAE5OTtDU1MT06dPleQgMw1TAu3fv8OTJEwQGBkJNTQ1qamqYNGkSYmJiSlUtjoqKQnJyMqytraGnp4f+/fsjIyMDenp6iImJqaEjkA2pE4OGhoZEL6H3nTp16rOcwCc1NbXCbxagOClMnDgRMTExOHny5CeL8hUWFrJ7DAxTC+jq6sLS0hLr1q3jp79dt24djI2NSxUGHTJkCB49eoS4uDjExcVh06ZN0NTURFxcHBwdHQEUf7bz8vJQVFSEoqIi5OXlobCwsCYOTSpSJ4aJEyfi559/xujRo3Ho0CFER0fj0KFD8PPzw4oVK/jeO58TPT29Cr9ZACAgIACXLl3CqVOnSjURPXnyBH/++SeysrIgFotx+fJlrF69Gp6entV1OAzDlCMlJQWbNm1CdHQ0DA0NYWBggKioKGzevBlJSUkYOXIkRo4ciaSkJKSnp0MoFPI/Ja0CQqEQb9++RVJSEnx9faGqqoqdO3di7dq1UFVVha+vL//42oqjSlQoW7t2LZYsWYKXL1/yvZWaNGmC4OBgTJo0SR5xVknJHMnp6enQ0tKS6rHp6enIycnBgwcPMG/ePNy+fRtisRgtW7bE3LlzYW9vj5kzZwIAli5diufPn8PZ2RnKysoSo3UHDhzIrw8ICMC///4LsVgMfX19DBo0CJMmTYJAIGDzNjAMgKSkJGzYsAHqbh0hbCD/z0Phq9fIi7kOQvXVS1NUEGJiwCSpPu9VOZdJo1KJAShud3/+/DmSkpLQpEkTGBsbl9mOXhtU9o+Znp6OtWvXSsyAJm8KCgoICAhgyYGp16o7MRQ8e4G8G7fxRXMRGqnJv5rvmxwOB+4rwN/fX6Kqw6dUV2KodEkMgUAAU1NTfoL6z1FOTg5EIhFU27SCQFP+907EmVnIvXEbOTk5LDEwTA1opEZoosnKvFcqMdy9exc//PADrl27hufPnyM6Ohpt2rRBSEgIOnfuXO78CnWVQFOjWr61MAzD1AZSt/2cOnUKjo6OePLkCYYPHy5xh11RURHr16+XaYAMwzBM9ZI6McyaNQvDhg1DdHQ05s6dK7HO0dERN2/elFlwDCMrhw8fhoODA9TV1WFoaIjQ0NAyt/tYgcOLFy9CQ0ND4kcgEHyywBrD1DVSNyXduXOHrxH0YY2kBg0alNmvn2FqUkREBCZMmICdO3fC1dUVGRkZSE5OLnPbjxU4dHV1RVZWFr9tcnIyjI2NZTLFLMPUJlInBh0dnXJnPHvw4IFUd9gZpjrMmTMHc+fOhbu7OwCgYcOG5ZYgkabA4bZt22BlZYWOHTvKPGaGqUlSNyX5+Phg3rx5uH//Pr+M4zi8evUKy5cvx8CBA2UaIMNURXZ2NmJjY/HixQtYW1vDwMAAgwcPRlJSUrmPqWiBw/DwcIwdO1ZOkTNMzZE6MSxevBiNGjVCq1at4OLiAgAYM2YMmjdvDm1tbcyfP1/WMTJMpb179w5EhIMHD+LUqVN49OgRlJWVPzr3RUUKHF68eBGPHz/GyJEj5Rk+w9QIqRODtrY2Ll++jNDQUFhbW8PDwwPNmzfHihUrEBUV9VnWSmLqrpL3Y2BgIMzMzKChoYEFCxYgMjIS2dnZ5T7uUwUON2/ejH79+n10ukeGqasqNY5BUVERo0ePxujRo2UdD8PIVIMGDcodhFmRQf9lFTjMyMjA/v378eeff8okRoapbSo98vnevXu4fv06nj17hjFjxsDAwACPHj2Cvr4+NDU1ZRkjw1RKSZ2rL7/8EitXroSjoyMaNGiAWbNmoXPnzsjMzERmZia//fPnz3Hr1i24u7tDVVUVsbGxWLVqFcaOHStxT2LHjh1o0KAB7O3tJZazOlfM50LqxJCTk4Ovv/4a+/btg0AggFgsRq9evWBgYIBZs2bBwsICP//8szxiZZgKe7/OlbKyMrS1tdG5c2cAgIWFBby8vLBhwwbs3LkTpqam6NKlC9LS0vDXX38hICAARARNTU20bt0aSkpK2LBhA7/vDRs2wMrKCps2bZJ4TlbnivlcSJ0Ypk+fjrNnz+L48eNwdXWFuro6v87b2xu//PILSwxMjfuwztWArp0xoIztxrv9r6upOoBJ/b0/ue+pbqW7p7I6V8znROrE8Mcff2DZsmXo2bMnioqKJNaZm5sjMTFRVrExTJWxOlcMIz2peyVlZWWVO4jtY708GIZhmLpB6sTQqlWrcntjHD16FE5OTlUOimEYhqk5UjclzZkzB/3790dOTg4GDx4MjuNw9epV7NmzB+Hh4Th27Jg84mQYhmGqidRXDL1798bevXsRFRUFHx8fEBEmTJiAffv2YdeuXejevbs84mQYhmGqSaXGMQwaNAiDBg3CgwcPkJKSAh0dHbRo0ULWsTEMwzA1oNID3ADA2toa1tbWsoqFYRiGqQWkbkoCiqf2HD58OCwtLaGurg5LS0v4+vri7t27so6PYRiGqWZSXzEcPXoUAwYMgLGxMXx8fKCvr4/k5GQcPHgQbdq0wV9//YXevXvLI1aGYRimGkh9xfDdd9+hV69eePjwIVasWIEZM2ZgxYoVePjwIXr27InvvvtOHnEyTJ01adIkmJiYQEtLC0ZGRpgyZQoKCgo++pjk5GTo6OjAwcGheoJkmPdInRgSEhLw7bffQiCQfKhAIMDEiRORkJAgs+DqM2lOJh+bpxgoriK6ePFimJubQ11dHdbW1oiJiamOw2BQPPHPv//+i4yMDNy6dQu3bt36ZNmYgIAAODo6VlOEDCOpUgPcyjv5JyQkoGXLllUOipHuZDJv3jwkJiYiIyMD58+fx+7du7Fz505+fUhICI4ePYrTp08jKysLp06dKrcUNSN7NjY2fE0xIvrodKEAcOjQIaSmpmLEiBHVFSLDSJD6HsO6deswbNgwqKmpwcfHB9ra2khPT8eBAwewYsUK7NmzRx5x1js2Njb8/z91MvnYPMWpqalYuXIlbt++DUtLSwCAmZmZHCNnyrJkyRIsWrQI2dnZ0NXVxdKlS8vcLj09HUFBQYiIiMClS5eqOUqGKSb1FUPXrl3x/PlzjBkzBjo6OlBRUYGOjg7Gjh2L58+fo3v37tDS0oKWlharMllFS5YsgYaGBho3boxbt25h0qRJ5W5b3jzFV65cgbKyMvbs2QNDQ0OYm5tj5syZn2zjZmQrODgYWVlZ+Oeff/DNN9/AwMCgzO1mzJgBPz8/WFlZVXOEDPM/Ul8xTJs2DRzHySMW5gPBwcEIDg7GvXv3sGvXrnJPJkDxPMVr167FjRs3cPjwYX6e4tTUVGRkZODhw4d48OABUlNT0adPH2hoaGDOnDnVdSjM/7OxsUHr1q3h5+eH06dPS6y7ePEiLl26hBs3btRQdAxTTOrEMH/+fDmEwXzMx04m7yuZpzgyMhLTp0/Hpk2b+DmPFyxYAA0NDWhoaGDy5MkICwtjiaGGlDVdKACcOXMGjx8/hqGhIQAgPz8fubm50NPTQ3x8fLlVjRlG1io1wO19aWlpuHbtGp49eyaLeJhylHcy+dS2rVu3lmdYzCdkZWVhy5YtSEtLAxEhPj4eixYtgqenZ6ltg4KC8ODBA8TFxSEuLg4LFy5E8+bNERcXh8aNG9dA9Ex9VaErhoiICJw/fx6LFy+WWD5//nwsXrwYIpEIAPDFF19g9+7dUFJSkn2k9cjTp0+xd+9eeHl5QUtLC//++y/mz58PV1dXiTmGgU/PU6yiogJXV1fMmjULixcvRkZGBlauXIm+ffsiKSmJzVMsYykpKRK/5+TkYMuWLZg2bRry8/Ohp6cHb29vTJ8+HUlJSRg+fDhcXFwQGBgIABAKhfxjS5pshUIhXr9+Xeq52GvHyAtHRPSpjfr27Qs1NTXs27ePX/b333+jf//+cHR0xOjRo3H//n389ttvWLFiBSZPnizXoKWVkZHB957S0tKq8OOSkpKwYcMGqLt1rJZZwApfvUZezHXkFxRi7969SEpKgkgkgrq6OmxtbeHu7g4lJaUy5ylOTk6WmKe4c+fO/FiTrKws/P3330hISICysjJatWqFbt26QSgUQlFBiIkBkz67E0xNvXaE6rv/9rm+dkD1v34Fz14g78Zt+DsWoonmJ0+JVZaUyWHDTUX4+/tL1URY2XOZtCp0xRAXF1dq0FR4eDjU1NRw8uRJ6OrqAgAUFRWxbdu2WpcY6goqLASBw1B7AQJcvixnq0L4Ow7l/w+oY0bXsvq7F/3/DwAoI8h10AfrxXiTQzhwH2yeYhkoee2+aC5CIzX5n1je5HDstWPkpkKJISUlBebm5vzvRISzZ8+ia9eufFIAAE9PT2zdulXWMdY7jdSoWr61MLLHXjvmc1Chm896enoSbZy3b99GZmYmXF1dJbZTUVFBUVHRhw9nGIZh6pAKJYb27dtj9erVyM/PBwCEhoaC4zj07dtXYru7d+/CyMhI9lEyDMMw1aZCTUkLFy6Ei4sLGjduDC0tLbx48QLDhw+XKNsAAHv27EHnzp3lEijDMAxTPSqUGGxsbBAXF4fw8HCkpaWhbdu2GDVqlMQ2r1+/hoODAyv8xTAMU8dVeORz06ZNS/VMel/jxo2xZs0amQTFMAzD1Jwqj3xmGIZhPi8sMTAMwzASWGJgGIZhJLDEwDAMw0hgiYFhGIaRIPV8DE+fPi13nUAggLa2NjQ1NasUFMMwDFNzpE4M5ubmn5zBzdzcHFOmTPnoVJQMwzBM7SR1Yti5cydmzZoFa2tr9O/fH40bN8br169x4MABPHz4EMHBwYiOjsbUqVMBgCUHhmGYOkbqxHDx4kX06tULYWFhEssDAgLg7++P2NhY7NixA1paWli/fj1LDAzDMHWM1Def9+7di0GDPqztX2zw4MH466+/AAB9+vRBQkJC1aJjGIZhqp3UiUEgEODWrVtlrouLi+NnDRMKhVBVVa1adAzDMEy1kzoxDB8+HHPmzMFPP/2E+Ph4vHr1ip/gfM6cOfD19QUAxMbGwtbWVmaBrlu3Dubm5lBRUYGLiwuuXr0qs30zDMMw/yP1PYYVK1ZAQUGBTwQllJWVMXHiRCxduhQA0KlTJ3h6esokyH379iEoKAihoaFwcXHBqlWr4Onpifv376Nx48YyeQ6GYRimmNSJQVFREStXrsScOXMQHx+PpKQkNGnSBC1btoSOjg6/XZcuXWQW5MqVKzFu3DiMHj0aQPFEQUePHkV4eDiCg4Nl9jwMwzBMJRJDiYYNG8r05F+egoICxMbGYtasWfwygUAADw8PREdHl/mY/Px8frY5AEhPTwcAZGRkSPXcmZmZyMvLA5f8GoLs7EpELx1RSgry8/KQkFKEzBz5zxucksMhL68ImZmZUFdXl/vzVSf22tVt7PUrW8k5jEi+MXJUiWd49+4djh8/jufPnyMvL09yhxwn0cRUVS9fvoSRkREuX76MDh068MtnzJiB8+fPIyYmptRj5s+fjwULFsgsBoZhmNrk2bNnMDY2ltv+pb5iOHnyJAYNGoSsrCyoqqpCSUlJYr2sE0NlzJo1C0FBQfzvYrEYqamp0NXV/eSo7ZqUkZEBExMTPHv2DFpaWjUdDiMF9trVbXXl9SMiZGZmwtDQUK7PI3VimDZtGtq1a4fw8HCYmZnJIyYJenp6EAqFSE5OllienJwMAwODMh+jrKwMZWVliWUNGjSQV4gyp6WlVavfnEz52GtXt9WF109bW1vuzyF1d9XHjx8jODi4WpICACgpKaFt27Y4c+YMv0wsFuPMmTMSTUsMwzCMbEh9xdCmTRs8e/ZMHrGUKygoCKNGjYKTkxOcnZ2xatUqZGdn872UGIZhGNmROjH89ttv8PX1hZGREbp37w4FhUp3bKqwoUOH4s2bN5g7dy5evXoFBwcHREREQF9fX+7PXZ2UlZUxb968Us1gTO3HXru6jb1+kqTulaSpqYnCwkIUFhZCIBCUKnvBcRzfPZRhGIapeyp187k29+xhGIZhqqZS4xgYhmGYzxeb85lhGIaRUKGmpH79+mHFihWwsrJCv379Protx3E4dOiQTIJjGIZhql+FEkNmZiaKiooAFI8QZPcYPh9EBLFYDKFQWNOhMB8hFov5uU4Y5kNEBCKS2XuE3WOop8RiMTiOk0jycXFxaNiwYbUNXmQ+rqwPe05ODtTU1GowKqY2E4lEEIvFUFJSAhFV+ks8+wpSj7z/HUAgEIDjOMTGxmLEiBHQ0dHB0KFD0bt3b2zZsgWFhYU1GCkDFDfLCgQCJCUlYfbs2XB2dsbw4cOxZs2amg6NqUFisbjUsuzsbAQGBqJ169a4dOlSlZ+jQk1JCxculGqnc+fOrVQwjOy9/63z/W8PaWlpcHNzQ3x8PIYOHYr9+/fDysoKM2fORHh4OGxtbeHi4lKlbx1MxXzYnFfSbHT+/HnMnDkT169fR8eOHTF27FjEx8dj8uTJMDExgY+PD3t96omSZCAQCCSuIIuKiiAUCvH27Vv8/vvvUFBQwD///AN3d/cqvS8q1JTUsGFDid8LCgqQm5sLAFBRUeFLb6uqqkJZWRmpqamVDoiRjZI3TInCwkLs27cPRITBgwdDRUUFTk5OsLe3x5YtW/jtzp07h2HDhuHkyZNo1apVTYReb5TVnHflyhU4OTlBQUEBU6ZMwd69e7Fnzx507doVQPHr6O3tDV1dXezdu5clhs9YWU2Jz549w6pVq3Dz5k2cPXuWX75z507cu3cPt27dgpKSElavXg1jY+NKvz8q1JT07t07/ufUqVPQ19fH5s2bkZ6ejpycHKSnp2PTpk3Q19fHiRMnpA6Ckb2SpPD333+je/fu0NTUxMiRI/HHH39ARUUFADBu3DgcOXKE71iQm5uLAwcOoGPHjjA3N6+p0OuNkqu4mzdvwtfXF40aNULHjh1x/vx5AICXlxeaN2+OW7du8Y9JS0tDQUEBRo4cCQAsKXzGSpoS8/LysHPnTrRp0wYWFha4efMmxo8fDwB8k++JEyfQrFkzBAQEIC4uDvHx8VV7cpKSi4sLrV+/vsx1a9eupXbt2km7S0YOdu7cSRzHkaGhIU2dOpViYmJozJgx9MUXX/DbvH79mlRUVGjq1Knk5eVF6urqZGJiQm3atKFWrVpReHg4EREVFRXV1GF8tnJycmjRokWkp6dHampq5OfnR8HBwWRiYkIJCQlERJSWlkZDhgyhL7/8ki5fvkxjxowhdXV10tTUJB8fH9q1axeJxWIiIv5f5vNx4MABcnV1JaFQSBzHkampKT169KjUdqmpqeTk5EQPHjyg7OxsatasGf3yyy9Vem6pbz7funULFhYWZa5r1qwZ7ty5U7VMxciEk5MTTpw4gRcvXmDlypVwdnbGnTt3YGpqyl8hNGrUCMOGDcOqVatga2uLixcv4r///sO2bdvg4OCACRMmsG6ScpKQkIAnT55g+fLlePPmDbZs2QIfHx8kJSXxvY60tbXh7OyMs2fPwsPDA0VFRfj9999x8uRJ6Ojo4JtvvsHWrVsBsCuHuojKaMW/d+8ebty4gRs3bmDBggVwcHDAq1evcPz4caSnpyMrK6vUYx89egRVVVVYWVlBTU0Nrq6u2LhxI6ysrPDzzz+X+1yfCk4qLVq0oP79+5f6hiIWi6lv377UokWLKmUqRvYKCwuJiMjT05N8fX0llh0+fJhUVFToxYsXEo85dOgQcRxHFy5cqN5g67HNmzeTjY0N3bhxg1927do16tChAwUFBZXavnHjxjRhwgQqKCiozjCZKirv6i43N5cGDx5MxsbGZW6noaFBy5cvJ5FIRET/u5KfN28eTZgwgaKjo8nb25sUFRVJSUmJfHx8KDExsVIxSv1VcMmSJTh69CisrKwwdepULF68GFOnToWVlRWOHz+OJUuWSLtLRkokZfZXUFBAeno6BAIBXya95F8PDw9oaGhg//79Eo+JiYmBkZFRrZ/N6nNQ0uNEWVkZKSkpMDU15Ze1bt0aLVq0wL1795CWlgaguGNByaBTRUVFKCoq1lToTAWVvJ70/zeDRSIRDh48iNjYWH4bFRUV+Pn5ITk5GU+fPgXHcSgqKuLvIwwcOBB//PEH37lHIBBALBYjOzsbv/32G3r37g19fX1ERkaiRYsWaN68OfT09CoXcGWyyc2bN2no0KFkYWFBKioqZGFhQUOHDqWbN29WKjsxFSMSiT7aliwWi/krgbLY2NjQ3Llz+W1L+Pv7k6urKxERxcfHU0BAAFlaWtJPP/0ko8jrD5FIxH+j+9g2ZTl8+DBpampSWlqaxHYbNmwgFxcXOnXqFBERvXjxgiZNmkRt27al69evyzB6pjqIRCIaO3Ysfw/w/SvEJ0+eUPPmzSk4OJiIiq/sS64Mrl69SgKBoNRV/MWLF+nEiROUkpLCL5s+fTo1bdqUYmNjKxVjpRIDU7MePnxIv//+Oz19+rTcbVJTU/n/i8ViEolE5OrqSt988w0RSd5Qjo6OJo7jyMjIiIRCIXl4eNDJkyfldwD1QHZ2Nr169UpiWXkJoSRJL1++nFq1akUPHjwgov+9Rvfu3aOePXuSq6srdevWjYRCIbVv356OHDkixyNgZOnAgQPUv39//rUNDQ2ltm3bUoMGDcjNzY3Wrl1LRER5eXk0c+ZMatKkSZn7MTIyopkzZ1J+fn6Z60veM/fv36cff/yR0tPTKxVvpe8qEhHu37+P6OhoPHjwQPqbG0y5yhrZCAB37txBly5d0KpVKyxatAhOTk7YtWsXP6YkMTERQUFB0NTUxJw5c/jHcRyHzMxMiEQifkzK+zeUnZycEBAQgNmzZyM3NxenTp1Cjx495HiEdV957/e///4b7u7usLe3x5AhQxAaGso3BQiFQmRmZmLVqlUYPHgwrl27BgB8ZwAtLS28efMGFhYWEv3XW7RoATMzM6SmpqJdu3Z48uQJoqOj0bt372o4UqYqSt4nmZmZePLkCS5evAgAaN++PYyNjeHj44MvvvgCQUFB2LNnD5SVldGvXz+8evUKV69eBVB8PhCJRACAUaNG4cCBA3j9+nWZz1fynrG2tsb3339f+abgymSTdevWkb6+PgkEAuI4jgQCARkYGJTbjZWpmE99oxw/fjz16tWLXr58SSkpKTRlyhRq2bIlbdy4kQoLC+mrr76i7t27065du/jmiPc1bdqUli5dSkSsC2plFRUVlfu327hxI3Xo0IG+++47unr1Ks2fP59sbW1pw4YNRES0Y8cO4jiOnJycaP369ZSZmSnx+G3btpGpqSm9e/dO4vmIiDIyMuRzQEyllFyFV2Q7IqKkpCTq378/jRgxgl8XEBBAbm5ulJ6eTosXLyYjIyNaunQpvXz5kjw8PGjYsGFEVNycVLKf58+fE8dx9Ndff8nhqP5H6sQQFhZGHMfRV199RYcOHaIrV67QoUOH6KuvviKBQEAbN26UR5z1ysWLF2nNmjV09+5d/s334MEDatmyJS1btozfLjs7m/z8/Khnz5787+VJSkoiS0tLCgkJkW/wn6Gy7u08fvyYLl26RHl5efyyAwcO0JkzZ/jfo6KiqFmzZuTk5ERExeMSyroPV7LvgIAAat68eakeYkztUVRUVOq9cPPmzQr1/pkzZw516tSJb/fftWsXOTk50d69e4mo+NxqbW1Nvr6+9Ouvv5K6unqp5yYq/oI3Z86cCiWmyqpUd9XJkyeXuW7y5MnUvHnzqsb02UlPT6ekpCT+9/Je0Bs3bpC9vT3p6uqSi4sLmZmZ0ZQpU4io+MSupqZGERERRPS/k8n69eupbdu2dO3aNYnlH8rJyaE7d+7I7Jg+d+VdFZQMOlNWVqZmzZqRr68v/w2/pN1348aNZGdnR3p6etSrVy/iOO6jNwFLnuvkyZO0Z88e2R4IU2VlfaauX79Ovr6+1LBhQ7K2tiY7OzsKDw+X6DpcVFQkcfP45MmT1LFjR/6qPTExkfr06UOjRo3iHxMZGUkNGzYkDw8P4jiO/7y/36mhrNYAWZP6HkNCQgL69OlT5rrevXsjMTGxcm1anzFra2v88MMP/L2AD+c+ICIUFhZi3bp1MDY2xn///YcTJ05g7ty5+PXXX3Ho0CEYGBjAxMQEkZGRfI0dADA1NUVGRga0tbUBlD/QSVVVFXZ2dnI8ys/L+/dgdu3ahW+//RbHjh1DTEwMdHV1kZiYiOXLl+PYsWN8rSklJSWcPn0aYWFhGDlyJB49eoTt27fDzMwMu3btAlD2/aOS5+rRoweGDRtWDUfHfAr9f2FDAKWKTzo4OKBdu3YoKCjA/v37cfLkSbRs2RJbtmzhu5+WDAxVUFCAQCBAbm4uOnXqBBMTE1y5cgWFhYUwMzODvb09/vvvP76Ehbu7O3bs2MHfl9qxYweA4nNGyXmj5LMu7z+AVMzNzWnhwoVlrlu4cCGZm5tXMVd9Pkq6jgYHB5OtrS0lJycTEdHu3bspKChIouePSCQiTU1N2r17t8Q+BgwYQF27diUiomXLlpGhoSFduXKFX79gwQIyNjamnJwceR/OZ6usq4NHjx7R1q1bKSwsjCwtLalPnz6kqKhItra2dOnSJX67sWPHUu/evenu3btEROTr68s3HREVNyepqKjwg5aY2u3Dq/mCggLasWMHbd++nXJzc4mIqG3btuTn5yexXWRkJOnr69OtW7f4ZQ8ePKCpU6dS48aN+RIVK1asoPbt29Pp06eJiOjo0aPUpUsXWrVqlcT+nj9/Tnv37q2xe4FSJ4YffviBFBUVKSQkhG7evEkvX76kuLg4CgkJISUlJVq0aJE84qxTPhyZ+OTJE+I4jv7++28aOnQoNWvWjDw9PUlJSYmCg4MpJSWFnj17RnZ2dhLd1oiIIiIiSFFRkbKzsykvL4+6d+9OhoaGtGjRIgoICCBDQ0PasmVLjRxnXZKfny/xISsqKiq3Sa+wsJCCgoJIXV2dPDw86Pnz50RE9N1335GOjg5FRkby2x44cIAcHR1p+/btRFT8+dDS0qKHDx9SQkICTZs2jaZPn06ampoS/dWZ2u3w4cPUrVs3UlZWJo7jqF+/fvy60NBQ0tPT498/OTk5FBgYSF988QXfPfT169fUuXNnvjNISeeBq1evkru7O82ePZuIiN6+fUseHh7Uq1evWtUhROrEIBaLKSgoiJSUlEggEPA/SkpKNG3aNHnEWGd8bPBZ69atydzcnPz8/Pg2wi1btpC9vT0tXryYCgoKaODAgXzJihKxsbGkra1Nt2/fJqLiwU3Lli2jnj17kpeXFx07dkx+B/SZ2L59OzVr1owvTve+9PR02rx5M23evJlevXrFfzgPHz5MZmZmEu/p69evk5ubG/+hJiq+4d+lSxcKCAiggoICevXqFTk7O1OzZs1IQUGBevfuTYmJiXK9UcjIzofFJ69cuVJu8cmgoKBSxSft7e1p69atRCQ5lqiESCQiPz8/cnFxodevXxMR0dmzZytdukJeKj3ALSUlhY4ePUo7d+6kY8eOSYy6qy/e/9ZZkhQyMzNp5cqVNHfuXIkbjtu2bSOO4+jHH3/kl4lEIpo2bRp17NiR8vPzae3atWRqaioxsjEwMJA6depEb968kUg8rJpmaR9+4yr5G5Vcsb0/ICwxMZH8/f1JS0uLrybboUMHOnDgABERJSQkkLe3N3l7e/OPKSwspDFjxpCnp6fEhz44OJg6duxIUVFRRFTcUeD06dOsd1Ed9O+//5Ya3Ons7EyTJ0+WSO5+fn7EcRxNmzaNbty4QQUFBRQfH08jR44kFRWVMr/9lywLDw+nuXPn0ps3b+R7MFXARj5XQlnf/oqKiig/P598fHzI0dGRXF1dqXHjxvz9gJycHBIKhRJFsIiKE0br1q3p6tWrlJmZSSNGjCBNTU3y9/enYcOGkaGhIesCXAUlH0YHBwcaPXo0P3bgxIkTNGzYML55JyMjgwIDA8nZ2Zl/7NKlS8nGxkbi29ymTZuoY8eOdPDgQX7ZmTNnyN3dnRUc/MzIovjk+wmiLn2Zk7pX0po1axAcHFzmuuDgYKxbt67KN8Rru5LeAcnJyRg8eDCaNWuGsWPHYuPGjTA3N8e1a9dw4sQJmJmZISwsDC9fvoSqqiq6du2KU6dO4e3bt/y+mjRpgtevX0NHRwcaGhrYtGkTwsLC8O7dO2hoaODIkSP4+uuva+pQ65T4+Hj4+fnhxo0bAIp7hpT0LBk/fjyOHDmC58+fAwA6dOiAkJAQODo64vr165g6dSq2b9+Oa9eu4cKFCwAAR0dHqKmp4a+//uKfw9XVFWKxGH/88Qe/rFu3boiMjISrq2t1HSpTCSSH4pO///67xGM+LD75fu+2ulQaXerEsH79ejRr1qzMddbW1li/fn2Vg6otioqKSnUvJCIcP34cgwcPxpYtW6Crq4v58+fj/Pnz+O6779CvXz8IhUKoqqpi5MiR+Oeff/jSBxMnTsTJkyexd+9eFBQUAAAuXboELS0tvgqioqIivvzyS/z+++/YuHEjHB0dq/eg6zB1dXXExcVJTHlY8kEePXo0UlNTERMTAyKCpqYm7OzsMGPGDAwaNAj5+flYs2YNnJ2dERYWBgBo2bIlHBwccPz4cX5/1tbW+Oqrr/gZ1Jjar6io6KNTXBIRX3LiQ9ra2khMTISpqSm/LVDc/XvAgAH8l4Y7d+5g0qRJ+P333zFhwgS0bt1aDkdSjaS9xFBVVZXolfG+yMhIUlNTq/z1SzX62JD2D9sHP9xuzZo1pK+vT05OTvTy5UsiKr60tLKyohUrVvDbJSQkkJOTk8TNSgMDA+I4jr799lvq3r07KSsrs15FMiIWi8nX15e++OILiSJjJa+fp6cneXt78wPSjhw5QoaGhnTixAl+Ww8PDzIyMuLfA8uWLSN9fX2+OypTd7HikxUn9RWDlpYWEhISylz3+PFjfvap2kosFvPfHkqahBISEiSuDEou//bv349+/fph5MiR2LdvH18HvUuXLjAzM4OxsTGaNGkCAOjUqRNat27NF74CAHNzc9jZ2eHu3bu4f/8+v52ZmRnc3Nzg7e2N//77D35+ftVx6J89juPQv39/vHz5EpcvXwYgOaAsICAAkZGR/Ps3JSUFRUVF6NKlCwDgxo0bePPmDV6+fInw8HAAwKBBg3Dp0iXY2tqyQpG1HCs+KUPSZpIRI0aQmZlZqaz77NkzMjc3lygSVZvdvn2bxowZQyYmJmRjY0MDBgzg69jcvn2bvLy8yNramoKCgmjChAlkZ2dHU6dOJaLiLorfffcdtWzZUqI+0U8//UTt27en6Ohoftnu3bvJwsKCL6SWkJDASlPIUUpKCrm7u9OsWbOIqPQNP01NTb4kwdmzZ8nIyIiGDBlCCxcupC5dutDixYtp06ZNdPXq1WqPnakcVnxS9qRODC9evCATExNSVVWl3r1707hx46h3796kqqpKpqam/GCg2urOnTvk4uJCHMfR4MGD6dixY/THH39QmzZtyN3dnYiKa5lPnTpV4qQ/d+5c0tPT4xPivn37yM7Ojv78809+m0uXLlHXrl0lRoa/e/eO5syZQ/fv3yeiutUzoa6aMGECeXp6SnShLjl5jB07ltq3b883GRw6dIi8vb2pXbt2FBYW9tGJjpjajRWflJ1KdVd9+/Ytff/999S+fXuysrKi9u3b0+zZs+nt27eyjk/mHj9+TDY2NqVGaG/cuJEaNmzIfyNIT0+ntLQ0WrhwIVlaWpKuri6pqKjwM6Ddu3eP+vXrR8OHD+f3kZeXR3379iUPDw9++DxT/c6dO0cuLi6lShOLxWK+9PX7bcHstaqdWPHJmlPvxjG8f4OyRH5+PvXp04eWLFnCv/mysrLo66+/JldXV9q+fTs9efKExowZQy1atCCi4kvKn376iZo1aybRl/nmzZt1IkF+zrKzs6lnz54UGBhIRMWJ4uuvvyYtLS0aP348TZkyhZ9djV3B1V76+vo0YcKEcuuAicViKigooLFjx5KXlxelpaVRWloabd68mTiO48eaNG/enGbOnCnRDHTkyBGysrLiZ1RjJFU6MaSmptKFCxdo165d/GV5bm5unWiD279/P3Xo0IF++uknGjRoEKmpqVHDhg2pbdu21LNnT0pKSqLLly8Tx3EUExPDP65Pnz7EcRw/z+5ff/1Fbm5u/IhXpvaYN28eNW7cmAwMDEgoFFK3bt1o3759NR0WUwGs+GTNq1StpFmzZpG6ujo/e1tJ6QcvLy+aP3++zIOUtbdv31K7du1IRUWFpk2bRleuXKE3b97QhQsXSFtbm4YPH0579uwhS0tLOnv2LBERnT9/nvr27Uu6urp8/fT3J2lhapfbt2/ToEGDaO3atezDX0ew4pO1h9SJISQkhDQ1NSk0NJQePnwoMQnJb7/9Rm3btpV5kPIwYcIE8vDwoKysLCL63yQr48aNozZt2tCZM2fIx8eHTExMyMnJiQwNDWn16tX06NGjcifiZhhGeqz4ZO0jdWIwMjKiNWvWEFFxhn8/MZw8eZIaNGgg2wjl5Ny5c+Ts7Ex//PEHERW/OcViMfn4+JCDgwPl5uZSamoq/frrr/TTTz99dFAMwzAVx4pP1n4K0o57ePv2LWxsbMpcV1RUxM88VNu1a9cODRo0wOXLlzFw4EA8ePAAoaGhuHPnDpYsWQIVFRWoqKggMDCwpkNlmM9CUVERhEKhxCAx+v/ZC0eMGIEnT55AQ0MDoaGhOHz4MFxcXDB48GCMGTMGysrK/OOFQiFatWqF06dP49atWxg1ahRiYmLQu3dvfPnll8jIyMCFCxewYMECvtRMibpUr6gmST3y2draGqdOnSpz3blz59CyZcsqB1Ud1NTU0KFDB+zduxcWFhawtbVFfHw81q9fj4EDB9Z0eAzz2WHFJ+sQaS8xtmzZQgoKCjR79myKi4sjjuPo0KFDtHbtWlJVVa1TPT9KblCuXr36o4NcGIapOJFIVObcGMeOHaNBgwbR4sWLafz48bR9+3aysLAgVVVVvpMHUXEtMhcXF7676YEDB4jjOPr111/5+3vz5s2j5s2b8/cdWBORbFWqu+qKFStIU1OTBAIBcRxHHMeRhoaGRAE5hmE+P6z4ZP0g9T0GAAgKCoK/vz8uXbqEt2/fQkdHBx06dIC2trasL2gYhqkFxGIxOI4rVXzSzMyMv2fwfvHJHTt2QFNTE/369UOPHj2go6PDF580NDSUqvhk8+bN0alTJ8TGxsLNzQ2WlpbYtm0bjIyMqvmvUH9UKjEAgIaGBjw9PWUZC8MwtVTJST8+Ph6rVq3CqVOnoKGhARsbG8yZMwcODg6Ij4/HzJkz8d9//6FPnz7Iy8vDDz/8gJiYGKxcuRKWlpZwc3PD8ePHkZOTAzU1Nejo6KBNmzY4fPgwrly5gvbt2wMAPD09ERISggsXLqB58+ZYvnw5srOzYWdnV5N/hnpDqpvPiYmJmD17Nrp37w47Ozu0bNkSHh4emDdvHp4+fSqvGBmGqWF3795F+/bt0bp1a2RmZiIsLAw//PADEhMTMXXqVACAsrIyWrRogZs3b2LFihVYt24dBg4ciB07duDZs2dQU1ODk5MTiAgRERH8vt3c3KCqqirRqcXLywu+vr5wc3MDAJiZmbGkUJ0q2ua0a9cuUlFRIY7jyNjYmDp06EDt27cnY2Nj4jiuzt14Zhim4ljxyfqlQonh3r17pKysTN27d6d//vmn1Po7d+5Q165dSUVFhS8vzTDM54MVn6xfKtSUtG7dOjRt2hTHjh0rc3CbnZ0djh8/DgsLC6xbt07mVzUMw9SsktnxXr16hcWLF2Pw4MFo2LAhLl26hP3798Pb2xuvXr3C7du3sXnzZixfvhwjRoyAqakpXr9+jfv37yM2NhYCgQAtWrSAsbGxxEyQDg4O0NHRqcEjZN5XocRw/vx5+Pv7Q0lJqdxtlJWV4e/vj3PnzskqNoZhapFu3bpBJBJh4cKFMDMzw9mzZ/HgwQP88ssviImJwfTp0/HkyRM0a9YM2dnZAIALFy6A4zjo6OhgzZo1AABvb2+cO3cOnTp1qsnDYT6iQr2Snj59Cnt7+09uZ29vj8TExKrGxDBMLaSjo4N27dpBW1sbCxYsgLq6OgoKCuDq6oohQ4YgNjYWY8aMQcuWLTFq1Cjo6+vj5cuXCA4Oxi+//AITExMAxV8imdqtQokhMzMTmpqan9xOQ0MDWVlZVQ6KYZjaaciQIZgxYwYiIiIwcOBAKCoqgojw5s0biMVidOzYEY6OjtixYweys7Ph6+vLJwSm7qhQYiAiVnyKYRhWfLKe4IiIPrWRQCCAmpqaRFXEsojFYuTm5qKoqEhmATIMU7vMnz8fGzduhJKSEp4+fYquXbti5syZ6NGjR02HxshIha4Y5s2bJ+84GIapIwYOHIi7d++iS5cuGDt2LNTU1Go6JEbGKnTFwDAMw9QfUs/HwDAMw3zeWGJgGIZhJLDEwDAMw0hgiYFhGIaRwBIDwzAMI4ElBoZhGEYCSwwMwzCMBJYYGIZhGAksMTAMwzASWGJgGIZhJLDEwDAMw0j4PzO7j8dya2P1AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import csv\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 读取CSV文件\n",
    "with open('../data/inmemory.csv', 'r') as file:\n",
    "    csv_reader = csv.reader(file, delimiter=' ')\n",
    "    next(csv_reader)  # 跳过标题行\n",
    "    data = list(csv_reader)\n",
    "    print(data)\n",
    "\n",
    "# 提取模型名称和速度数据\n",
    "models = [row[0] for row in data]\n",
    "speeds_flashinfer = [round(float(row[1]),2) for row in data]\n",
    "speeds_llamacpp = [round(float(row[2]), 2) for row in data]\n",
    "\n",
    "# 设置图表大小\n",
    "plt.figure(figsize=(4, 2))\n",
    "\n",
    "# 设置柱状图的宽度\n",
    "barWidth = 0.25\n",
    "\n",
    "# 设置柱状图的位置\n",
    "r1 = np.arange(len(models))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "\n",
    "# 绘制柱状图\n",
    "plt.bar(r1, speeds_flashinfer, color='#8ECFC9', width=barWidth, edgecolor='grey', label='NeuronInfer')\n",
    "plt.bar(r2, speeds_llamacpp, color='#FFBE7A', width=barWidth, edgecolor='grey', label='llama.cpp')\n",
    "\n",
    "# 在柱子上添加数值\n",
    "for i, v in enumerate(speeds_flashinfer):\n",
    "    plt.text(r1[i], v + 0.05, str(v), ha='center', fontsize=9)\n",
    "for i, v in enumerate(speeds_llamacpp):\n",
    "    plt.text(r2[i], v + 0.05, str(v), ha='center', fontsize=9)\n",
    "\n",
    "# 添加一些细节\n",
    "# plt.xlabel('Model', fontsize=12)\n",
    "plt.ylim(0, 16)\n",
    "ylabel = plt.ylabel('Decoding Speed (tokens/s)', fontsize=11)\n",
    "position = ylabel.get_position()\n",
    "new_position = (position[0], position[1] - 0.1)\n",
    "ylabel.set_position(new_position)\n",
    "\n",
    "\n",
    "plt.xticks([r + barWidth/2 for r in range(len(models))], models, rotation=20)\n",
    "# plt.title('Decoding Speed Comparison')\n",
    "plt.legend(fontsize=8)\n",
    "plt.tight_layout()\n",
    "plt.savefig('in-memory-decoding-performance.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[['Bamboo-7B', '8.234', '3.361'], ['Llama-7B', '6.365', '3.402'], ['Bamboo-7B-INT4', '14.55', '8.41']]\n",
      "[['Bamboo-7B', '69.32', '7.7'], ['Llama-7B', '75.2', '8.9'], ['Mixtral', '0.1', '30']]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import csv\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 读取CSV文件\n",
    "with open('../data/inmemory.csv', 'r') as file:\n",
    "   csv_reader = csv.reader(file, delimiter=' ')\n",
    "   next(csv_reader)  # 跳过标题行\n",
    "   data = list(csv_reader)\n",
    "print(data)\n",
    "\n",
    "# 提取模型名称和速度数据\n",
    "models = [row[0] for row in data]\n",
    "speeds_flashinfer = [round(float(row[1]),2) for row in data]\n",
    "speeds_llamacpp = [round(float(row[2]), 2) for row in data]\n",
    "\n",
    "# 设置图表大小\n",
    "fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(4, 4))\n",
    "\n",
    "# 设置柱状图的宽度 \n",
    "barWidth = 0.25\n",
    "\n",
    "# 设置柱状图的位置\n",
    "r1 = np.arange(len(models))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "\n",
    "# 绘制第一个子图的柱状图\n",
    "ax1.bar(r1, speeds_flashinfer, color='#8ECFC9', width=barWidth, edgecolor='grey', label='NeuronInfer')\n",
    "ax1.bar(r2, speeds_llamacpp, color='#FFBE7A', width=barWidth, edgecolor='grey', label='llama.cpp')\n",
    "\n",
    "# 在第一个子图的柱子上添加数值\n",
    "for i, v in enumerate(speeds_flashinfer):\n",
    "   ax1.text(r1[i], v + 0.05, str(v), ha='center', fontsize=9)\n",
    "for i, v in enumerate(speeds_llamacpp):\n",
    "   ax1.text(r2[i], v + 0.05, str(v), ha='center', fontsize=9)\n",
    "\n",
    "ax1.set_ylim(0, 16)  \n",
    "ax1.set_ylabel('Decoding Speed (tokens/s)', fontsize=11)\n",
    "ax1.set_xticks([r + barWidth/2 for r in range(len(models))])\n",
    "ax1.set_xticklabels(models)\n",
    "ax1.legend(fontsize=8)\n",
    "\n",
    "# 读取CSV文件\n",
    "with open('../data/inmemory-prefill.csv', 'r') as file:\n",
    "   csv_reader = csv.reader(file, delimiter=' ')\n",
    "   next(csv_reader)  # 跳过标题行\n",
    "   data = list(csv_reader)\n",
    "print(data)\n",
    "models = [row[0] for row in data]\n",
    "speeds_flashinfer = [round(float(row[1]),2) for row in data]\n",
    "speeds_llamacpp = [round(float(row[2]), 2) for row in data]\n",
    "\n",
    "# 绘制第二个子图的柱状图\n",
    "ax2.bar(r1, speeds_flashinfer, color='#8ECFC9', width=barWidth, edgecolor='grey', label='NeuronInfer')  \n",
    "ax2.bar(r2, speeds_llamacpp, color='#FFBE7A', width=barWidth, edgecolor='grey', label='llama.cpp')\n",
    "\n",
    "# 在第二个子图的柱子上添加数值\n",
    "for i, v in enumerate(speeds_flashinfer):\n",
    "   ax2.text(r1[i], v + 0.05, str(v), ha='center', fontsize=9)\n",
    "for i, v in enumerate(speeds_llamacpp):\n",
    "   ax2.text(r2[i], v + 0.05, str(v), ha='center', fontsize=9)\n",
    "\n",
    "ax2.set_ylim(0, 90)\n",
    "ax2.set_ylabel('Prefill Speed', fontsize=11)  \n",
    "ax2.set_xticks([r + barWidth/2 for r in range(len(models))])\n",
    "ax2.set_xticklabels(models)\n",
    "ax2.legend(fontsize=8)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('in-memory-decoding-performance.pdf') \n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures-py/decoding.py <==
import matplotlib.pyplot as plt
import numpy as np

# 模型名称
models = ['Model 1', 'Model 2', 'Model 3', 'Model 4']

# 假数据 - 替换这里的值为实际的生成速度(tokens/s)
# 每个模型对应三个框架的速度
speeds_flashinfer = [1000, 2000, 1500, 2500]  # FlashInfer的速度
speeds_llamacpp = [900, 2100, 1600, 2600]  # llama.cpp的速度
speeds_mlc_llm = [1100, 1900, 1700, 2400]  # MLC-LLM的速度

# 设置图表大小
plt.figure(figsize=(10, 8))

# 设置柱状图的宽度
barWidth = 0.25
 
# 设置柱状图的位置
r1 = np.arange(len(models))
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]

# 绘制柱状图
plt.bar(r1, speeds_flashinfer, color='deepskyblue', width=barWidth, edgecolor='grey', label='FlashInfer')
plt.bar(r2, speeds_llamacpp, color='g', width=barWidth, edgecolor='grey', label='llama.cpp')
plt.bar(r3, speeds_mlc_llm, color='bisque', width=barWidth, edgecolor='grey', label='MLC-LLM')

# 添加一些细节
plt.xlabel('Model', fontweight='bold', fontsize=15)
plt.ylabel('Decoding Speed (tokens/s)', fontsize=15)
plt.xticks([r + barWidth for r in range(len(models))], models)

plt.title('Decoding Speed Comparison')
plt.legend()
plt.show()

==> figures-py/decoding_inmemory.py <==
import matplotlib.pyplot as plt
import numpy as np

from common import *

# 提取模型名称和速度数据
models = ['Llama-13B', 'Llama-7B', 'Bamboo-7B']
speeds_neuroninfer = [6.1, 11.8, 14.5]
speeds_llamacpp = [4.7, 7.8, 8.4]
speeds_mlc = [6.4, 11.5, 6.0]

# 设置图表大小
fig, ax1 = plt.subplots(figsize=(5, 2))

# 设置柱状图的宽度 
barWidth = 0.2

# 设置柱状图的位置
r1 = np.arange(len(models))
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]

# 绘制第一个子图的柱状图
ax1.bar(r1, speeds_neuroninfer, color='#8ECFC9', width=barWidth, edgecolor='grey', label=sys_name)
ax1.bar(r2, speeds_llamacpp, color='#FFBE7A', width=barWidth, edgecolor='grey', label='llama.cpp')
ax1.bar(r3, speeds_mlc, color='#AFBE7A', width=barWidth, edgecolor='grey', label='MLC-LLM')

# 在第一个子图的柱子上添加数值
for i, v in enumerate(speeds_neuroninfer):
   ax1.text(r1[i], v + 0.1, str(v), ha='center', fontsize=9)
for i, v in enumerate(speeds_llamacpp):
   ax1.text(r2[i], v + 0.1, str(v), ha='center', fontsize=9)
for i, v in enumerate(speeds_mlc):
   ax1.text(r3[i], v + 0.1, str(v), ha='center', fontsize=9)

ax1.set_ylim(0, 16)  
ax1.set_ylabel('Decoding Speed (tokens/s)')
ax1.set_xticks([r + barWidth for r in range(len(models))])
ax1.set_xticklabels(models)
ax1.legend(fontsize=8)

plt.tight_layout()
plt.savefig('../figures/in-memory-decoding-performance.pdf') 
plt.show()

==> figures-py/decoding_plus.py <==
import matplotlib.pyplot as plt
import numpy as np

from common import *

# 模型名称
models = ['Model 1', 'Model 2', 'Model 3', 'Model 4']

# 假数据 - 根据长度和框架的速度分两组
# 短输入长度下的速度
speeds_flashinfer_short = [1000, 2000, 1500, 2500]
speeds_llamacpp_short = [900, 2100, 1600, 2600]
speeds_mlc_llm_short = [1100, 1900, 1700, 2400]

# 长输入长度下的速度
speeds_flashinfer_long = [800, 1800, 1300, 2300]
speeds_llamacpp_long = [700, 1900, 1400, 2200]
speeds_mlc_llm_long = [900, 1700, 1500, 2000]

# 图表设置
fig, axes = plt.subplots(2, 1, figsize=(5, 4)) # 创建两个子图

barWidth = 0.2  # 柱状图的宽度
r1 = np.arange(len(models))
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]

# 第一个子图（短输入）
axes[0].bar(r1, speeds_flashinfer_short, color='deepskyblue', width=barWidth, edgecolor='grey', label=sys_name)
axes[0].bar(r2, speeds_llamacpp_short, color='g', width=barWidth, edgecolor='grey', label='llama.cpp')
axes[0].bar(r3, speeds_mlc_llm_short, color='bisque', width=barWidth, edgecolor='grey', label='MLC-LLM')
axes[0].set_xlabel('Prompt Length = 128', fontsize=10)
axes[0].set_ylabel('Decoding Speed (tokens/s)', fontsize=10)
axes[0].set_xticks([r + barWidth for r in range(len(models))])
axes[0].set_xticklabels(models)
# axes[0].set_title('Decoding Speed with Short Inputs')
axes[0].legend()

# 第二个子图（长输入）
axes[1].bar(r1, speeds_flashinfer_long, color='deepskyblue', width=barWidth, edgecolor='grey', label=sys_name)
axes[1].bar(r2, speeds_llamacpp_long, color='g', width=barWidth, edgecolor='grey', label='llama.cpp')
axes[1].bar(r3, speeds_mlc_llm_long, color='bisque', width=barWidth, edgecolor='grey', label='MLC-LLM')
axes[1].set_xlabel('Prompt Length = 2048', fontsize=10)
# axes[1].set_ylabel('Decoding Speed (tokens/s)', fontweight='bold', fontsize=15)
axes[1].set_xticks([r + barWidth for r in range(len(models))])
axes[1].set_xticklabels(models)
# axes[1].set_title('Decoding Speed with Long Inputs')
axes[1].legend()

# 显示图表
plt.tight_layout() # 调整子图间距
plt.savefig('decoding-performance.pdf')
plt.show()

==> figures-py/energy.py <==
import matplotlib.pyplot as plt
import numpy as np

# 图表设置
fig, ax = plt.subplots(figsize=(5, 2.1))

barWidth = 0.6

# 数据
frameworks = ['QNN without\nRPC polling', 'NeuronInfer', 'llama.cpp']
values = [0.337, 0.257, 0.672]

colors = ['#8ECFC9', '#82B0D2', '#FA7F6F']

# 调整柱子位置
ticks = np.arange(len(frameworks)) * 0.8

ax.bar(ticks, values, color=colors, width=barWidth)

# 添加数值标签
for i, v in enumerate(values):
    ax.text(ticks[i], v + 0.02, f'{v:.3f}', ha='center')

# 设置字体大小  
ax.set_xticks(ticks)
ax.set_xticklabels(frameworks, ha='center', fontsize=11)
ax.set_ylabel('Energy (J/token)', fontsize=11)
ax.tick_params(axis='y', labelsize=11)

# 美化
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

plt.tight_layout()
plt.show()

==> figures-py/existing-solutions.py <==
import matplotlib.pyplot as plt
import numpy as np

from common import *

solutions            = ['PowerInfer', 'LLMFlash']   
colors               = ['#2878b5', '#9ac9db']

# 创建包含两个子图的图表
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(6, 2.2))

# 设置柱状图的宽度
barWidth = 0.4

# 设置柱状图的位置
r1 = np.arange(len(solutions))
r2 = [x + barWidth for x in r1]

# 在左侧子图中绘制柱状图
inmemory_decode_speeds = [0, 13]
offload_decode_speeds  = [0, 4]

ax1.set_axisbelow(True)
ax1.grid(axis='y', linestyle='dotted')
ax1.bar(r1, inmemory_decode_speeds, color=colors[0], width=barWidth, edgecolor='grey', label='In Memory')
ax1.bar(r2, offload_decode_speeds, color=colors[1], width=barWidth, edgecolor='grey', label='Offload')

# 在左侧子图的柱子上添加数值
offset = 0.2
for i, v in enumerate(inmemory_decode_speeds):
    ax1.text(r1[i], v + offset, str(round(v, 1)), ha='center', fontsize=7)
for i, v in enumerate(offload_decode_speeds):
    ax1.text(r2[i], v + offset, str(round(v, 1)), ha='center', fontsize=7)

ax1.set_ylim(0, 25)
ax1.set_yticks(range(0, 25, 5))
ax1.set_xticks([r + barWidth / 2 for r in range(len(solutions))])
ax1.set_xticklabels(solutions, fontsize=10)
label = ax1.set_ylabel('Decoding Speed (tokens/s)', fontsize=10, labelpad=8)

# 在右侧子图中绘制相同的柱状图
inmemory_prefill_speeds = [0, 23]
offload_prefill_speeds  = [0, 7]

ax2.set_axisbelow(True)
ax2.grid(axis='y', linestyle='dotted')
ax2.bar(r1, inmemory_prefill_speeds, color=colors[0], width=barWidth, edgecolor='grey', label='In Memory')
ax2.bar(r2, offload_prefill_speeds, color=colors[1], width=barWidth, edgecolor='grey', label='Offload')

# 在右侧子图的柱子上添加数值
offset = 0.2
for i, v in enumerate(inmemory_prefill_speeds):
    ax2.text(r1[i], v + offset, str(round(v, 1)), ha='center', fontsize=7)
for i, v in enumerate(offload_prefill_speeds):
    ax2.text(r2[i], v + offset, str(round(v, 1)), ha='center', fontsize=7)

# 添加一些细节
ax2.set_ylim(0, 25)
ax2.set_yticks(range(0, 25, 5))
ax2.set_xticks([r + barWidth / 2 for r in range(len(solutions))])
ax2.set_xticklabels(solutions, fontsize=10)
ax2.set_ylabel('Prefill speed(token/s)', fontsize=10, labelpad=8)
# ax1.legend(fontsize=8)
# ax2.legend(fontsize=8)

handles, labels = ax1.get_legend_handles_labels()
fig.legend(handles, labels, loc='center', ncol=2, fontsize=10, bbox_to_anchor=(0.54, 1.02),)

plt.tight_layout()
plt.savefig('../figures/existing-solutions-performance.pdf', bbox_inches='tight')
plt.show()

==> figures-py/in-memory-decode-new.py <==
import matplotlib.pyplot as plt
import numpy as np

from common import *
baseline_color = "#f19e38"  # llama.cpp
ours_color = "#0080ff"      # PowerInfer-2
spec_color = "#ffdd00"      # MLC-LLM
qnn_color = "#2ecc71"       # QNN

# Create figure with two subplots
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(8, 2.5))
colors = [ours_color, qnn_color, baseline_color, spec_color]
hatches = ['/', 'x', '\\', 'o']
bar_width = 0.15

def get_text(v):
    if v == 0:
        return { 's': '✗', 'color': '#cc0000' }
    elif v < 1:
        
        return { 's': f'{v}', 'color': '#000000' }  # Changed to int()
    else:
        return { 's': f'{int(v)}', 'color': '#000000' }  # Changed to int()

cases = ['No offload', '50% offload']

# Data for OnePlus 12
prefill_data = {
    'speeds_neuro_infer': [721.3, 404.6],
    'speeds_qnn': [772.8, 193.9],
    'speeds_llama_cpp': [8.69, 5],
    'speeds_mlc_llm': [37, 0]
}

decode_data = {
    'speeds_neuro_infer': [20.91, 10.66],
    'speeds_qnn': [11.22, 0.66],
    'speeds_llama_cpp': [6.93, 0.3],
    'speeds_mlc_llm': [8.40, 0]
}

# Set grid for both subplots
for ax in [ax1, ax2]:
    ax.set_axisbelow(True)
    ax.grid(axis='y', linestyle='dotted')

font_size = 9
offset_y1 = 15+0.7  # Larger offset for prefill
offset_y2 = 0.3  # Smaller offset for decode

# Define bar positions
positions = np.array([0.2, 1.2])

def plot_group(ax, data, y_max, title, offset_y):
    r1 = positions
    r2 = r1 + 1.2 * bar_width
    r3 = r2 + 1.2 * bar_width
    r4 = r3 + 1.2 * bar_width
    
    # Plot bars with hatches
    bars1 = ax.bar(r1, data['speeds_neuro_infer'], color=colors[0], width=bar_width, 
                  edgecolor='grey', hatch=hatches[0])
    bars2 = ax.bar(r2, data['speeds_qnn'], color=colors[1], width=bar_width, 
                  edgecolor='grey', hatch=hatches[1])
    bars3 = ax.bar(r3, data['speeds_llama_cpp'], color=colors[2], width=bar_width, 
                  edgecolor='grey', hatch=hatches[2])
    bars4 = ax.bar(r4, data['speeds_mlc_llm'], color=colors[3], width=bar_width, 
                  edgecolor='grey', hatch=hatches[3])
    
    # Add text labels
    for i in range(len(positions)):
        ax.text(r1[i], data['speeds_neuro_infer'][i] + offset_y, 
                **get_text(data['speeds_neuro_infer'][i]), ha='center', fontsize=font_size)
        ax.text(r2[i], data['speeds_qnn'][i] + offset_y, 
                **get_text(data['speeds_qnn'][i]), ha='center', fontsize=font_size)
        ax.text(r3[i], data['speeds_llama_cpp'][i] + offset_y, 
                **get_text(data['speeds_llama_cpp'][i]), ha='center', fontsize=font_size)
        ax.text(r4[i], data['speeds_mlc_llm'][i] + offset_y, 
                **get_text(data['speeds_mlc_llm'][i]), ha='center', fontsize=font_size)
    
    # Add title
    middle_pos = np.mean(positions)
    ax.text(middle_pos + 0.25, y_max * 0.88, title, ha='center', fontsize=11)

# Plot both subplots
plot_group(ax1, prefill_data, 880, 'Prefill', offset_y1)
plot_group(ax2, decode_data, 25, 'Decoding', offset_y2)

# Set y-axis limits
ax1.set_ylim(0, 880)
ax2.set_ylim(0, 25)

# Set x-axis limits and labels
for ax in [ax1, ax2]:
    ax.set_xlim(-0.1, 1.93)
    ax.set_xticks([0.4, 1.4])
    ax.set_xticklabels(cases, fontsize=12)

# Set y-axis labels
ax1.set_ylabel('Speed (tokens/s)', fontsize=12)
ax2.set_ylabel('Speed (tokens/s)', fontsize=12)

# Add legend with hatched rectangles
legend_elements = [
    plt.Rectangle((0, 0), 1, 1, facecolor=colors[0], edgecolor='grey', label=sys_name, hatch=hatches[0]),
    plt.Rectangle((0, 0), 1, 1, facecolor=colors[1], edgecolor='grey', label='QNN', hatch=hatches[1]),
    plt.Rectangle((0, 0), 1, 1, facecolor=colors[2], edgecolor='grey', label='llama.cpp', hatch=hatches[2]),
    plt.Rectangle((0, 0), 1, 1, facecolor=colors[3], edgecolor='grey', label='MLC-LLM', hatch=hatches[3])
]
fig.legend(handles=legend_elements, loc='upper center', ncol=4, bbox_to_anchor=(0.5, 1.15))

plt.tight_layout()
plt.savefig('../figures/in-memory-decode.pdf', bbox_inches='tight')
plt.show()

==> figures-py/in-memory-decode.py <==
import matplotlib.pyplot as plt
import numpy as np

sys_name = 'NeuronInfer'
baseline_color = "#f19e38"
ours_color = "#0080ff"
spec_color = "#ffdd00"
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(6, 2.5))
colors = ['#2878b5', '#9ac9db', '#f8ac8c']
colors = [ours_color, baseline_color, spec_color]
bar_width = 0.15

def get_text(v):
    if v == 0:
        return { 's': '✗', 'color': '#cc0000' }  # In dark red
    else:
        return { 's': f'{v:.1f}', 'color': '#000000' }

# OnePlus 12
cases = ['No offload', '50% offload']
speeds_neuro_infer = [16.45, 10.53]
speeds_llama_cpp = [9.35, 0.47]
speeds_mlc_llm = [8.37, 0]

r1 = np.arange(len(cases))
r2 = r1 + 1.2 * bar_width
r3 = r2 + 1.2 * bar_width

ax1.set_axisbelow(True)
ax1.grid(axis='y', linestyle='dotted')
ax1.bar(r1, speeds_neuro_infer, color=colors[0], width=bar_width, edgecolor='grey', label=sys_name)
ax1.bar(r2, speeds_llama_cpp, color=colors[1], width=bar_width, edgecolor='grey', label='llama.cpp')
ax1.bar(r3, speeds_mlc_llm, color=colors[2], width=bar_width, edgecolor='grey', label='MLC-LLM')

offset = 0.3
font_size = 8

for i, v in enumerate(speeds_neuro_infer):
    ax1.text(r1[i], v + offset, **get_text(v), ha='center', fontsize=font_size)
for i, v in enumerate(speeds_llama_cpp):
    ax1.text(r2[i], v + offset, **get_text(v), ha='center', fontsize=font_size)
for i, v in enumerate(speeds_mlc_llm):
    ax1.text(r3[i], v + offset, **get_text(v), ha='center', fontsize=font_size)

ax1.set_xlim(-0.3, r3[-1] + 0.3)
ax1.set_ylim(0, 20)
ax1.set_xticks([r + bar_width for r in range(len(cases))])
ax1.set_xticklabels(cases, fontsize=9)
ax1.set_xlabel('OnePlus 12', fontsize=10, labelpad=8)

# OnePlus Ace 2
cases = ['No offload', '50% offload']
speeds_neuro_infer = [10.74, 6.27]
speeds_llama_cpp = [6.99, 0.3]
speeds_mlc_llm = [4.9, 0]

r1 = np.arange(len(cases))
r2 = r1 + 1.2 * bar_width
r3 = r2 + 1.2 * bar_width

ax2.set_axisbelow(True)
ax2.grid(axis='y', linestyle='dotted')
ax2.bar(r1, speeds_neuro_infer, color=colors[0], width=bar_width, edgecolor='grey', label=sys_name)
ax2.bar(r2, speeds_llama_cpp, color=colors[1], width=bar_width, edgecolor='grey', label='llama.cpp')
ax2.bar(r3, speeds_mlc_llm, color=colors[2], width=bar_width, edgecolor='grey', label='MLC-LLM')

offset = 0.3
font_size = 8

for i, v in enumerate(speeds_neuro_infer):
    ax2.text(r1[i], v + offset, **get_text(v), ha='center', fontsize=font_size)
for i, v in enumerate(speeds_llama_cpp):
    ax2.text(r2[i], v + offset, **get_text(v), ha='center', fontsize=font_size)
for i, v in enumerate(speeds_mlc_llm):
    ax2.text(r3[i], v + offset, **get_text(v), ha='center', fontsize=font_size)

ax2.set_xlim(-0.3, r3[-1] + 0.3)
ax2.set_ylim(0, 20)
ax2.set_xticks([r + bar_width for r in range(len(cases))])
ax2.set_xticklabels(cases, fontsize=9)
xlab = ax2.set_xlabel('OnePlus Ace 2', fontsize=10, labelpad=8)

label = ax1.set_ylabel('Decoding Speed (tokens/s)')

handles, labels = ax1.get_legend_handles_labels()
fig.legend(handles, labels, loc='center', ncol=3, fontsize=10, bbox_to_anchor=(0.54, 1.02),)

plt.tight_layout()
plt.savefig('../figures/in-memory-decode.pdf', bbox_inches='tight')
plt.show()

==> figures-py/io-critical.py <==
import matplotlib.pyplot as plt
import numpy as np

from common import *
# 使用更柔和的颜色
compute_color = "#2878b5"  # 深蓝色
io_color = "#f8ac8c"      # 柔和的橙色

# Data
systems = [sys_name, 'LLMFlash']
compute = [0.8632, 0.2099]
io = [0.1368, 0.7901]

# Create figure and axis
fig, ax = plt.subplots(figsize=(3, 2.2))

# Create stacked bars with thinner width
bar_width = 0.24
r = np.arange(len(systems))
r = [x * 0.6 for x in r]

p1 = ax.bar(r, compute, bar_width, label='Compute', color=compute_color, edgecolor='grey')
p2 = ax.bar(r, io, bar_width, bottom=compute, label='I/O', color=io_color, edgecolor='grey')

# Customize the plot
ax.set_axisbelow(True)
ax.grid(axis='y', linestyle='dotted', alpha=0.7)
ax.set_ylabel('Time Proportion(%)')
ax.set_ylim(0, 1.0)
ax.set_xticks(r)
ax.set_xticklabels(systems, fontsize=12)
ax.set_ylabel('Speed(tokens/s)', fontsize=13)  # 增加y轴标签字体大小
ax.tick_params(axis='y', labelsize=12)  # 增加y轴刻度字体大小

# Add percentage labels on the bars
def add_labels(bars, values):
    for bar, value in zip(bars, values):
        height = bar.get_height()
        y_pos = bar.get_y() + height/2
        label = f'{value*100:.1f}%'
        ax.text(bar.get_x() + bar.get_width()/2, y_pos, label,
                ha='center', va='center', fontsize=10, color='black')

add_labels(p1, compute)
add_labels(p2, io)

# 将图例放到图的上方
fig.legend(bbox_to_anchor=(0.55, 1.07), loc='upper center', ncol=2, fontsize=10)

# 调整图形边界，为上方的图例留出空间
plt.tight_layout()
plt.subplots_adjust(top=0.85)  # 为图例留出空间
ax.set_xlim(min(r) - bar_width, max(r) + bar_width)
plt.savefig('../figures/io-critical.pdf', bbox_inches='tight')
plt.show()

==> figures-py/io-range.py <==
import matplotlib.pyplot as plt

block_sizes = [4, 8, 12, 16, 20, 24, 28, 32]
tput_ticks = [0.75, 1, 1.25, 1.5, 1.75]
io_throughputs = {
    ('512 MB range', '^'): [840.317, 827.053, 1090.191, 1305.027, 1453.245, 1567.792, 1704.246, 1814.846],
    ('256 MB range', 's'): [995.782, 836.112, 1098.343, 1313.267, 1468.9, 1567.287, 1695.914, 1802.732],
    ('128 MB range', 'o'): [1092.202, 833.002, 1095.29, 1304.303, 1454.098, 1553.219, 1683.299, 1792.019],
}

plt.figure(figsize=(4, 2.8))
plt.xticks(block_sizes, fontsize=12)
plt.yticks(tput_ticks, fontsize=12)

for (label, marker), tput in io_throughputs.items():
    tput = [x / 1024 for x in tput]
    plt.plot(block_sizes, tput, marker=marker, label=label)

plt.xlabel('Block Size (KB)', fontsize=12)
plt.ylabel('Throughput (GB/s)', fontsize=12)
plt.legend(loc='lower left', ncol=2, fontsize=9, bbox_to_anchor=(0, 1.05), frameon=True)
# legend = ax.legend(['CPU (4 mid-cores)', 
#                        'CPU (5 mid-cores + 1 big-core)', 
#                        'CPU (8 cores)', 
#                        'GPU', 
#                        'NPU'],
#                       loc='lower left',
#                       bbox_to_anchor=(0, 1.05),
#                       ncol=2,  # 将图例分为两列显示
#                       fontsize=8,
#                       frameon=True)

plt.gca().spines['top'].set_visible(False)  # 隐藏顶部边框
plt.gca().spines['right'].set_visible(False)  # 隐藏右侧边框
plt.grid(axis='y', linestyle='--', linewidth=0.5, color='#cccccc')

plt.tight_layout()
plt.savefig('../figures/io-range.pdf')
plt.show()

==> figures-py/io-range_copy.py <==
import matplotlib.pyplot as plt

# block_sizes = [4, 8, 12, 16, 20, 24, 28, 32, 48, 64]
# tput_ticks = [0.75, 1, 1.25, 1.5, 1.75, 2, 2.25]

block_sizes = [4, 8, 12, 16, 20, 24, 28, 32]
tput_ticks = [0.75, 1, 1.25, 1.5, 1.75]
# io_throughputs = {
#     ('512 MB range', '^'): [840.317, 827.053, 1090.191, 1305.027, 1453.245, 1567.792, 1704.246, 1814.846, 2012.112, 2261.333],
#     ('256 MB range', 's'): [995.782, 836.112, 1098.343, 1313.267, 1468.9, 1567.287, 1695.914, 1802.732, 2028.696, 2253.962],
#     ('128 MB range', 'o'): [1092.202, 833.002, 1095.29, 1304.303, 1454.098, 1553.219, 1683.299, 1792.019, 2019.583, 2225.014],
# }
io_throughputs = {
    ('512 MB range', '^'): [840.317, 827.053, 1090.191, 1305.027, 1453.245, 1567.792, 1704.246, 1814.846],
    ('256 MB range', 's'): [995.782, 836.112, 1098.343, 1313.267, 1468.9, 1567.287, 1695.914, 1802.732],
    ('128 MB range', 'o'): [1092.202, 833.002, 1095.29, 1304.303, 1454.098, 1553.219, 1683.299, 1792.019],
}
plt.figure(figsize=(5, 3))
plt.xticks(block_sizes)
plt.yticks(tput_ticks)
for (label, marker), tput in io_throughputs.items():
    tput = [x / 1024 for x in tput]
    plt.plot(block_sizes, tput, marker=marker, label=label)
plt.xlabel('Block Size (KB)')
plt.ylabel('Throughput (GB/s)')
plt.legend()
plt.gca().spines['top'].set_visible(False)  # 隐藏顶部边框
plt.gca().spines['right'].set_visible(False)  # 隐藏右侧边框
plt.grid(axis='y', linestyle = '--', linewidth = 0.5, color='#cccccc')
# plt.grid(axis='x', linestyle = '--', linewidth = 0.5, color='#cccccc')

plt.tight_layout()
plt.savefig('../figures/io-range.pdf')

plt.show()

==> figures-py/memory-speed.py <==
import matplotlib.pyplot as plt
import numpy as np

from common import *

# 创建一个图形和一组子图（3行1列）
# fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(5, 5))
fig, ax1 = plt.subplots(1, 1, figsize=(4, 1.8))

# neuronInfer_x = np.array(list(range(19, 6, -1)))
# neuronInfer_y = np.array([12.168, 12.05, 10.83, 9.94, 8.85, 7.38, 6.5, 5.911, 4.93, 4.576, 3.738, 2.839, 2.267])
neuronInfer_x = np.array([19, 18.5] + list(range(18, 6, -1)))
neuronInfer_y = np.array([11.68, 11.64, 11.32, 10.73, 9.65, 8.38, 7.55, 6.4, 5.34, 4.43, 3.58, 2.87, 2.38, 2.13])

# sizes = list(range(20, 7, -1)) + [7.75, 7.6, 7.55]
ax1.plot(
    # list(range(20, 7, -1)) + [7.75, 7.6, 7.55],
    neuronInfer_x,
    # [12.168, 12.05, 10.83, 9.94, 8.85, 7.38, 6.5, 5.911, 4.93, 4.576, 3.738, 2.839, 2.267, 2.116, 1.91, 1.93],
    neuronInfer_y,
    marker='*',
    linestyle='-',
    label=sys_name,
)
ax1.text(neuronInfer_x[0], neuronInfer_y[0] + 0.7, str(round(neuronInfer_y[0], 2)), ha='center', fontsize=8, fontweight='bold')


llm_flash_x = list(range(19, 6, -1))
llm_flash_y = [3.74, 3.34, 2.95, 2.53, 2.28, 2.15, 1.96, 1.92, 1.73, 1.61, 1.43, 1.34, 1.16]
ax1.plot(
    # list(range(20, 7, -1)) + [7.6, 7.55],
    llm_flash_x,
    # [3.74, 3.34, 2.95, 2.53, 2.28, 2.15, 1.96, 1.92, 1.73, 1.61, 1.43, 1.34, 1.16, 1.06, 1.08],
    llm_flash_y,
    marker='^',
    linestyle='--',
    label='LLMFlash',
)
ax1.text(llm_flash_x[0], llm_flash_y[0] + 0.7, str(round(llm_flash_y[0], 2)), ha='center', fontsize=8)

ax1.plot(
    # [20, 16, 12, 8, 7.55],
    [19, 15, 11, 7],
    # [0.55, 0.51, 0.41, 0.3, 0.29],
    [0.55, 0.51, 0.41, 0.3],
    marker='.',
    linestyle='-.',
    label='llama.cpp',
)

ax1.set_ylim(0, 14)
ax1.set_xlim(6.8, 19.2)

# slope, intercept = np.polyfit(neuronInfer_x[1:13], neuronInfer_y[1:13], 1)
# trendline = slope * neuronInfer_x[1:13] + intercept
# trendline = np.concatenate(([11.6], trendline))

# # 绘制趋势线
# plt.plot(neuronInfer_x, trendline, label='Predict Plan', linestyle=':')

ax1.set_xticks(list(range(19, 6, -1)))
ax1.set_xlabel('Memory Size (GB)', fontsize=9)
ax1.set_ylabel('Speed (tokens/s)', fontsize=9)
ax1.legend(ncol=2, fontsize=8)

ax1.grid(axis='y', linestyle = '--', linewidth = 0.5, color='#cccccc')
ax1.grid(axis='x', linestyle = '--', linewidth = 0.5, color='#cccccc')

ax1.spines['top'].set_visible(False)  # 隐藏顶部边框
ax1.spines['right'].set_visible(False)  # 隐藏右侧边框
# ax1.set_xlabel('TurboSparse-Mixtral-47B on OnePlus 12')

# sizes = [4.2 - 2.625 * x for x in [0, 0.1, 0.2, 0.3, 0.4, 0.5]]
# ax2.set_xticks(sizes)
# ax2.set_xticklabels([round(x, 1) for x in sizes])
# ax2.set_ylim(0, 19)
# ax2.plot(
#     sizes,
#     [14.547, 14.473, 13.296, 12.894, 12.09, 9.591],
#     marker='o',
#     label='NeuronInfer',
# )
# ax2.plot(
#     sizes,
#     [8.41, 0.55, 0.52, 0.52, 0.52, 0.52],
#     marker='o',
#     label='llama.cpp',
# )
# ax2.set(xlabel='Memory Size (GB)', ylabel='Decoding Speed (tokens/s)')
# ax2.legend()
# ax2.grid(True)

# ax2.set_xlabel('Bamboo-7B')

# 自动调整子图布局
plt.tight_layout()
plt.savefig('../figures/memory-speed.pdf')

# 显示图表
plt.show()

==> figures-py/memory.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 假设的内存大小（GB）\n",
    "# memory_sizes = [1, 4, 8, 16, 32, 64, 128, 256]\n",
    "memory_sizes = [\n",
    "    [0.55, 0.58, 0.62, 0.66, 0.7, 0.73],\n",
    "    [0.6, 0.68, 0.76, 0.84, 0.88, 0.92],\n",
    "    # [0.6, 0.68, 0.76, 0.84, 0.88, 0.92],\n",
    "]\n",
    "\n",
    "\n",
    "# 假设的三个模型的解码速度数据，每个模型的数据格式为[model1_flashinfer, model1_llama, model1_mlc, ...]\n",
    "# 请根据实际数据调整\n",
    "model1_speeds = {\n",
    "    \"FlashInfer\": [4, 4.9, 6.0, 6.793, 6.975, 7.185],\n",
    "    \"llama.cpp\": [0, 0, 0, 0, 0.51, 0.55]\n",
    "    # \"MLC-LLM\": [0,0,0,0,0,0]\n",
    "}\n",
    "\n",
    "model2_speeds = {\n",
    "    \"FlashInfer\": [9.591, 12.09, 12.89, 13.296, 14.473, 14.547],\n",
    "    \"llama.cpp\": [0.52, 0.53, 0.54, 0.55, 0.55, 8.41]\n",
    "    # \"MLC-LLM\": [15500, 25500, 35500, 42500, 50500, 58500, 63500, 65500]\n",
    "}\n",
    "\n",
    "model3_speeds = {\n",
    "    \"FlashInfer\": [22000, 32000, 41000, 52000, 62000, 66000],\n",
    "    \"llama.cpp\": [19000, 30000, 38000, 46000, 56000, 63000]\n",
    "    # \"MLC-LLM\": [16000, 26000, 36000, 43000, 51000, 59000, 64000, 66000]\n",
    "}\n",
    "\n",
    "models_speeds = [model1_speeds, model2_speeds]\n",
    "\n",
    "# 创建一个图形和一组子图（3行1列）\n",
    "fig, axs = plt.subplots(2, 1, figsize=(5, 5))\n",
    "\n",
    "# 为每个模型创建一个子图\n",
    "for i, ax in enumerate(axs.flat):\n",
    "    model_speeds = models_speeds[i]\n",
    "    for label, speeds in model_speeds.items():\n",
    "        ax.plot(memory_sizes[i], speeds, marker='o', label=label)\n",
    "    ax.set(xlabel='Memory Size (MB)')\n",
    "    # ax.set(title=f'Model {i+1} Decoding Speed',\n",
    "    #        xlabel='Memory Size (MB)',\n",
    "    #        ylabel='Decoding Speed (tokens/s)')\n",
    "    ax.legend()\n",
    "    ax.grid(True)\n",
    "\n",
    "# 自动调整子图布局\n",
    "plt.tight_layout()\n",
    "plt.savefig('memory.pdf')\n",
    "\n",
    "# 显示图表\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 假设的内存大小（MB）与对应的解码速度（tokens/s），请替换为你的实际数据\n",
    "memory_sizes = [1, 4, 8, 16, 32, 64, 128, 256]  # 内存大小示例\n",
    "flashinfer_speeds = [20000, 30000, 40000, 50000, 60000, 65000, 70000, 72000]  # FlashInfer的解码速度\n",
    "llama_cpp_speeds = [18000, 29000, 37000, 45000, 55000, 62000, 68000, 70000]  # llama.cpp的解码速度\n",
    "mlc_llm_speeds = [15000, 25000, 35000, 42000, 50000, 58000, 63000, 65000]  # MLC-LLM的解码速度\n",
    "\n",
    "# 绘制折线图\n",
    "plt.figure(figsize=(6, 3))\n",
    "plt.plot(memory_sizes, flashinfer_speeds, marker='o', label='FlashInfer')\n",
    "plt.plot(memory_sizes, llama_cpp_speeds, marker='s', label='llama.cpp')\n",
    "plt.plot(memory_sizes, mlc_llm_speeds, marker='^', label='MLC-LLM')\n",
    "\n",
    "# 设置图表标题和坐标轴标签\n",
    "plt.title('Decoding Speed Comparison')\n",
    "plt.xlabel('Memory Size (GB)')\n",
    "plt.ylabel('Decoding Speed (tokens/s)')\n",
    "\n",
    "# 显示图例\n",
    "plt.legend()\n",
    "\n",
    "# 显示网格（可选）\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "\n",
    "# 保存图表到文件（可选）\n",
    "plt.savefig('memory.pdf')\n",
    "\n",
    "# 显示图表\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures-py/offload-decode.py <==
import matplotlib.pyplot as plt
import numpy as np

from common import *

# 读取CSV文件
# with open('../data/decoding.csv', 'r') as file:
#     csv_reader = csv.reader(file, delimiter=' ')
#     next(csv_reader)  # 跳过标题行
#     data = list(csv_reader)
# print(data)

# 提取模型名称和速度数据
# models = [row[0] for row in data]
# speeds_flashinfer = [round(float(row[1]), 2) for row in data]
# speeds_llamacpp = [round(float(row[2]), 2) for row in data]
ax1_models = ['Llama-13B', 'Qwen2-7B', 'Bamboo-7B', 'Mixtral-47B']
speeds_neuroninfer = [5.37, 9.48, 11.07, 9.96]
speeds_llamacpp = [0.2, 0.39, 0.38, 0.49]
speeds_apple = [1.69, 2.82, 2.44, 2.43]

# 创建包含两个子图的图表
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(6, 2.3))

colors = ['#0080ff', '#f19e38', '#ffdd00']
hatches = ['///', 'xxx', '\\\\', 'o']  # 添加纹理样式

# 设置柱状图的宽度
barWidth = 0.25

# 设置柱状图的位置
r1 = np.arange(len(ax1_models))
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]

# 在左侧子图中绘制柱状图
ax1.set_axisbelow(True)
ax1.grid(axis='y', linestyle='dotted')
ax1.bar(r1, speeds_neuroninfer, color=colors[0], width=barWidth, edgecolor='grey', label=sys_name, hatch=hatches[0])
ax1.bar(r2, speeds_llamacpp, color=colors[1], width=barWidth, edgecolor='grey', label='llama.cpp', hatch=hatches[1])
ax1.bar(r3, speeds_apple, color=colors[2], width=barWidth, edgecolor='grey', label='LLMFlash', hatch=hatches[2])

# 在左侧子图的柱子上添加数值
offset = 0.2
for i, v in enumerate(speeds_neuroninfer):
    ax1.text(r1[i], v + offset, str(round(v, 1)), ha='center', fontsize=7)
for i, v in enumerate(speeds_llamacpp):
    ax1.text(r2[i], v + offset, str(round(v, 1)), ha='center', fontsize=6)
for i, v in enumerate(speeds_apple):
    ax1.text(r3[i], v + offset, str(round(v, 1)), ha='center', fontsize=7)

ax1.set_ylim(0, 13)
ax1.set_yticks(range(0, 13, 5))
ax1.set_xticks([r + barWidth for r in range(len(ax1_models))])
ax1.set_xticklabels(ax1_models, rotation=20)
ax1.set_xlabel('OnePlus 12', fontsize=10, labelpad=8)

# 在右侧子图中绘制相同的柱状图

ax2_models = ['Llama-13B', 'Qwen2-7B', 'Bamboo-7B', 'Mixtral-47B']

speeds_neuroninfer = [4.88, 4.7, 7.02, 3.07]
speeds_llamacpp = [0.19, 0.42, 0.45, 0.46]
speeds_apple = [1.29, 2.09, 1.87, 1.52]

barWidth = 0.25

r1 = np.arange(len(ax2_models))
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]

ax2.set_axisbelow(True)
ax2.grid(axis='y', linestyle='dotted')
ax2.bar(r1, speeds_neuroninfer, color=colors[0], width=barWidth, edgecolor='grey', label=sys_name, hatch=hatches[0])
ax2.bar(r2, speeds_llamacpp, color=colors[1], width=barWidth, edgecolor='grey', label='llama.cpp', hatch=hatches[1])
ax2.bar(r3, speeds_apple, color=colors[2], width=barWidth, edgecolor='grey', label='LLMFlash', hatch=hatches[2])

# 在右侧子图的柱子上添加数值
offset = 0.2
for i, v in enumerate(speeds_neuroninfer):
    ax2.text(r1[i], v + offset, str(round(v, 1)), ha='center', fontsize=7)
for i, v in enumerate(speeds_llamacpp):
    ax2.text(r2[i], v + offset, str(round(v, 1)), ha='center', fontsize=6)
for i, v in enumerate(speeds_apple):
    ax2.text(r3[i], v + offset, str(round(v, 1)), ha='center', fontsize=7)

# 添加一些细节
ax2.set_ylim(0, 10)
ax2.set_yticks(range(0, 11, 4))

label = ax1.set_ylabel('Speed (tokens/s)')
# position = label.get_position()
# new_position = (position[0], position[1] - 0.75)
# label.set_position(new_position)

ax2.set_xticks([r + barWidth for r in range(len(ax2_models))])
ax2.set_xticklabels(ax2_models, rotation=20)
ax2.set_xlabel('OnePlus Ace 2', fontsize=10, labelpad=8)
# ax1.legend(fontsize=8)
# ax2.legend(fontsize=8)

handles, labels = ax1.get_legend_handles_labels()
fig.legend(handles, labels, loc='center', ncol=3, fontsize=10, bbox_to_anchor=(0.54, 1.02),)

plt.tight_layout()
plt.savefig('../figures/offload-decode.pdf', bbox_inches='tight')
plt.show()

==> figures-py/opencl_kernel.py <==
import matplotlib.pyplot as plt
import numpy as np

# 定义数据
cpu_time = 777
gpu_submit_time = 290
gpu_queue_time = 130
gpu_compute_time = 384

# 创建图表
fig, ax = plt.subplots(figsize=(4, 3))

# 绘制CPU时间的柱状图
ax.bar('CPU', cpu_time, color='#2878B5', label='CPU', width=0.4)

# 绘制GPU时间的堆叠柱状图
gpu_times = [gpu_compute_time, gpu_submit_time, gpu_queue_time]
gpu_labels = ['GPU Compute', 'GPU Submit', 'GPU Queue']
gpu_colors = ['#C82423', '#FF8884', '#F8AC8C']
bottom = 0
for i in range(len(gpu_times)):
    ax.bar('GPU', gpu_times[i], bottom=bottom, color=gpu_colors[i], label=gpu_labels[i], width=0.4)
    bottom += gpu_times[i]

# 添加图例
ax.legend(loc='upper center', ncol=2, bbox_to_anchor=(0.5, 1.18), fontsize=8, frameon=False)

# 设置标题和轴标签
# ax.set_title('Matrix-Vector Multiplication: CPU vs GPU')
ax.set_xlabel('Backend')
ax.set_ylabel(r'Time ($(\mu s)$)')

# 显示数值
# for i, v in enumerate(gpu_times):
    # ax.text('GPU', bottom-v/2, str(v), color='white', ha='center', fontweight='bold')
# ax.text('CPU', cpu_time/2, str(cpu_time), color='white', ha='center', fontweight='bold')

# 显示图表
plt.tight_layout()
plt.savefig("../figures/opencl_kernel.pdf")
plt.show()

==> figures-py/performance-breakdown.py <==
import matplotlib.pyplot as plt
import numpy as np

# 图表设置 
fig, ax = plt.subplots(figsize=(5, 1.65))

barWidth = 0.6  # 增加柱状图的宽度

# 数据
steps = ['Baseline', '+Bundle', '+NeuronCache', '+Pipeline', '+XPU']
values = [0.4, 1.095, 4.181, 9.600620058, 11.07156623]

colors = ['#8ECFC9', '#82B0D2', '#FA7F6F', '#FFBE7A', '#9287E7']

# 调整柱子位置,减小间距
ticks = np.arange(len(steps)) * 0.8  # 将乘数从1减小到0.8来减小间距

ax.bar(ticks, values, color=colors, width=barWidth)

# 添加数值标签
for i, v in enumerate(values):
    ax.text(ticks[i], v + 0.02, f'{v:.2f}', ha='center')

# 设置字体大小
ax.set_xticks(ticks)
ax.set_xticklabels(steps, rotation=15, ha='center', fontsize=11)
ax.set_ylabel('Speed(tokens/s)', fontsize=10)  # 增加labelpad值来将标题往下移
ax.tick_params(axis='y', labelsize=11)

# 美化
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

plt.tight_layout()
plt.savefig('../figures/breakdown.pdf', bbox_inches='tight')
plt.show()

==> figures-py/prefill_bottleneck.py <==
import matplotlib.pyplot as plt
import numpy as np

# 图表设置
fig, ax1 = plt.subplots(1, 1, figsize=(4, 1.8))

# 数据
steps = ['Computation', 'Sequential I/O']

# 两个模型的数据
values_model1 = [962, 916]  # 原始模型数据
values_model2 = [778, 820]   # 示例数据

colors = ['#FFBE7A', '#FA7F6F']

barWidth = 0.25
r1 = np.arange(len(steps))
r2 = [x + barWidth for x in r1]

# 绘制条形图
bar1 = ax1.barh(r2, list(reversed(values_model1)), color=colors[0], height=barWidth, label="Bamboo-7B")
ax1.bar_label(bar1, fontsize=9, padding=2)
bar2 = ax1.barh(r1, list(reversed(values_model2)), color=colors[1], height=barWidth, label="Qwen2-7B")
ax1.bar_label(bar2, fontsize=9, padding=2)

# 设置刻度和标签
ax1.set_yticks([r + barWidth/2 for r in range(len(steps))])
ax1.set_yticklabels(reversed(steps))
ax1.set_xlim(0, 1100)
ax1.set_xlabel('Time (ms)')

# 美化图表
ax1.spines['top'].set_visible(False)
ax1.spines['right'].set_visible(False)

# 将图例放在图外上方
ax1.legend(bbox_to_anchor=(0, 1.09, 1, 0.2), loc='lower left', 
          mode="expand", borderaxespad=0, ncol=2)

# 调整布局并保存
plt.tight_layout()
plt.savefig('../figures/prefill_bottleneck.pdf', bbox_inches='tight')
plt.show()

==> figures-py/prefill_memory.py <==
import matplotlib.pyplot as plt
import numpy as np

# 模型名称
models = ['Llama-13B', 'Llama-7B', 'Bamboo-7B']

# 512
speeds_neuroninfer_short = [45.7, 83.8, 85.0]
speeds_llamacpp_short = [3.3, 9.0, 6.1]
speeds_mlc_llm_short = [5.7, 8.4, 8.3]

# 1024
speeds_neuroninfer_long = [40.8, 74.7, 74.9]
speeds_llamacpp_long = [3.1, 8.3, 5.9]
speeds_mlc_llm_long = [5.2, 8.9, 7.7]

# 图表设置
fig, axes = plt.subplots(1, 2, figsize=(6, 2.5)) # 创建两个子图

barWidth = 0.2  # 柱状图的宽度
r1 = np.arange(len(models))
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]

# 第一个子图（短输入）
axes[0].bar(r1, speeds_neuroninfer_short, width=barWidth, edgecolor='grey', label='FlashInfer')
axes[0].bar(r2, speeds_llamacpp_short, width=barWidth, edgecolor='grey', label='llama.cpp')
axes[0].bar(r3, speeds_mlc_llm_short, width=barWidth, edgecolor='grey', label='MLC-LLM')
axes[0].set_xlabel('Prompt Length = 512', fontsize=10)
axes[0].set_ylabel('Prefill Speed (tokens/s)')
axes[0].set_xticks([r + barWidth for r in range(len(models))])
axes[0].set_xticklabels(models, rotation=20)

# 第二个子图（长输入）
axes[1].bar(r1, speeds_neuroninfer_long, width=barWidth, edgecolor='grey', label='FlashInfer')
axes[1].bar(r2, speeds_llamacpp_long, width=barWidth, edgecolor='grey', label='llama.cpp')
axes[1].bar(r3, speeds_mlc_llm_long, width=barWidth, edgecolor='grey', label='MLC-LLM')
axes[1].set_xlabel('Prompt Length = 1024', fontsize=10)

axes[1].set_xticks([r + barWidth for r in range(len(models))])
axes[1].set_xticklabels(models, rotation=20)

handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', ncol=3, fontsize=8, bbox_to_anchor=(0.5, 1.06),)

# 显示图表
plt.tight_layout() # 调整子图间距
plt.savefig('../figures/prefill-inmemory-performance.pdf', bbox_inches='tight')
plt.show()

==> figures-py/prefill_offloading.py <==
import matplotlib.pyplot as plt
import numpy as np

from common import *

# 模型名称
models = ['Llama-13B', 'Qwen2-7B', 'Bamboo-7B', 'Mixtral-47B']

# 8gen3 data
# 短输入长度下的速度
speeds_neuroninfer_short = [108.1, 161.1, 176.1, 19.84]
speeds_llamacpp_short = [2.69, 6.02, 4.94, 3.13]
speeds_apple_short = [3.9, 5.63, 5.56, 6.75]
speeds_qnn_short = [50.29, 83.67, 75.25, 11.49]  # 示例数据，请替换为实际值

# 长输入长度下的速度
speeds_neuroninfer_long = [224.2, 428.887, 404.635, 78.722]
speeds_llamacpp_long = [3.84, 9.11, 6.79, 3.57]
speeds_apple_long = [4.37, 6.57, 6.7, 2.91]
speeds_qnn_long = [118.20, 194.55, 193.87, 42.02]  # 示例数据，请替换为实际值

models_1 = ['Llama-13B', 'Qwen2-7B', 'Mistral-7B', 'Mixtral-47B']
# 8+gen1 data
# 短输入长度下的速度
speeds_neuroninfer_short_1 = [59.10, 89.89, 88.79, 10.76]
speeds_llamacpp_short_1 = [2.81, 4.91, 4.49, 3.16]
speeds_apple_short_1 = [2.85, 4.39, 4.58, 2.5]
speeds_qnn_short_1 = [26.81, 37.32, 36.92, 5.35]  # 示例数据，请替换为实际值

# 长输入长度下的速度
speeds_neuroninfer_long_1 = [97.82, 166.92, 174.31, 42.99]
speeds_llamacpp_long_1 = [5.64, 9.96, 9.24, 3.32]
speeds_apple_long_1 = [2.76, 4.21, 4.62, 4.12]
speeds_qnn_long_1 = [56.82, 89.85, 89.61, 21.88]  # 示例数据，请替换为实际值

# 图表设置
fig, axes = plt.subplots(2, 2, figsize=(6, 4))

barWidth = 0.2  # 减小柱状图的宽度以适应第四个柱
r1 = np.arange(len(models))
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]
r4 = [x + barWidth for x in r3]

colors = ['#0080ff', '#f19e38', '#ffdd00', '#808080']  # 添加第四种颜色
hatches = ['///', 'xxx', '\\\\', 'o']  # 纹理样式

# 绘制函数，用于减少重复代码
def plot_bars(ax, data1, data2, data3, data4, ylim, yticks, offset):
    ax.set_axisbelow(True)
    ax.grid(axis='y', linestyle='dotted')
    
    bars1 = ax.bar(r1, data1, color=colors[0], width=barWidth, edgecolor='grey', label=sys_name, hatch=hatches[0])
    bars2 = ax.bar(r2, data2, color=colors[1], width=barWidth, edgecolor='grey', label='QNN', hatch=hatches[1])
    bars3 = ax.bar(r3, data3, color=colors[2], width=barWidth, edgecolor='grey', label='LLMFlash', hatch=hatches[2])
    bars4 = ax.bar(r4, data4, color=colors[3], width=barWidth, edgecolor='grey', label='llama.cpp', hatch=hatches[3])
    
    # 修改后的标签位置逻辑
    for i, bars in enumerate([bars1, bars2, bars3, bars4]):
        for idx, bar in enumerate(bars):
            height = bar.get_height()
            # 为QNN的标签增加额外的垂直偏移
            if i == 1:  # QNN数据
                if height > data1[idx] * 0.9:  # 如果QNN数据接近sys_name数据
                    vertical_offset = offset * 2.5  # 增加垂直偏移
                else:
                    vertical_offset = offset
            else:
                vertical_offset = offset
            if i == 1:  
                ax.text(bar.get_x() + bar.get_width()/2. + 0.05, height + vertical_offset,
                   str(int(round(height, 0))),
                   ha='center', va='bottom', fontsize=7)
            else:
                ax.text(bar.get_x() + bar.get_width()/2., height + vertical_offset,
                   str(int(round(height, 0))),
                   ha='center', va='bottom', fontsize=7)
    
    ax.set_ylim(0, ylim)
    ax.set_yticks(range(0, ylim, yticks))
    ax.set_xticks([r + 1.5 * barWidth for r in range(len(models))])
    ax.set_xticklabels(models, rotation=20)

# 8gen3
# 第一个子图（短输入）
plot_bars(axes[0][0], speeds_neuroninfer_short, speeds_qnn_short, 
         speeds_apple_short, speeds_llamacpp_short, 250, 50, 2.5)

ylabel = axes[0][0].set_ylabel('Prefill Speed (tokens/s)', fontsize=10)
position = ylabel.get_position()
new_position = (position[0], position[1] - 0.75)
ylabel.set_position(new_position)

# 第二个子图（长输入）
plot_bars(axes[0][1], speeds_neuroninfer_long, speeds_qnn_long, 
         speeds_apple_long, speeds_llamacpp_long, 480, 100, 2.5)

# 8+gen1
# 第三个子图（短输入）
plot_bars(axes[1][0], speeds_neuroninfer_short_1, speeds_qnn_short_1, 
         speeds_apple_short_1, speeds_llamacpp_short_1, 110, 25, 1.2)
axes[1][0].set_xlabel('Prompt Length = 128', fontsize=10)

# 第四个子图（长输入）
plot_bars(axes[1][1], speeds_neuroninfer_long_1, speeds_qnn_long_1, 
         speeds_apple_long_1, speeds_llamacpp_long_1, 200, 40, 1.2)
axes[1][1].set_xlabel('Prompt Length = 512', fontsize=10)

plt.tight_layout()
plt.subplots_adjust(hspace=0.8)

fig.text(0.525, 0.53, 'OnePlus 12', ha='center', fontsize=10)
fig.text(0.525, 0, 'OnePlus Ace 2', ha='center', fontsize=10)

handles, labels = axes[0][0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', ncol=4, fontsize=10, bbox_to_anchor=(0.5, 1.06))

plt.savefig('../figures/prefill-performance.pdf', bbox_inches='tight')
plt.show()

==> figures-py/tasks.py <==
import matplotlib.pyplot as plt
import numpy as np

from common import *
baseline_color = "#f19e38"  # 橙色
ours_color = "#0080ff"      # 蓝色
spec_color = "#ffdd00"      # 黄色

# 模型名称
models = ['Role-play', 'Dialog', 'Math', 'Coding']

# 数据
speeds_flashinfer = [11.81, 11.44, 11.5, 11.72]
speeds_llamacpp = [0.55, 0.53, 0.53, 0.54]
speeds_llmflash = [3.59, 3.55, 3.61, 3.89]

# 设置图表
fig, ax = plt.subplots(1, 1, figsize=(5, 1.5))
colors = [ours_color, baseline_color, spec_color]
bar_width = 0.15
hatches = ['///', 'xxx', '\\\\', 'o']  # 纹理样式

def get_text(v):
    if v == 0:
        return { 's': '✗', 'color': '#cc0000' }
    else:
        return { 's': f'{v:.1f}', 'color': '#000000' }

# 设置柱状图位置
r1 = np.arange(len(models))
r2 = r1 + 1.2 * bar_width
r3 = r2 + 1.2 * bar_width

# 绘制柱状图
ax.set_axisbelow(True)
ax.grid(axis='y', linestyle='dotted')
ax.bar(r1, speeds_flashinfer, color=colors[0], width=bar_width, edgecolor='grey', label=sys_name, hatch=hatches[0])
ax.bar(r2, speeds_llamacpp, color=colors[1], width=bar_width, edgecolor='grey', label='llama.cpp', hatch=hatches[1])
ax.bar(r3, speeds_llmflash, color=colors[2], width=bar_width, edgecolor='grey', label='LLMFlash', hatch=hatches[2])

# 添加数值标签
offset = 0.3
font_size = 8

for i, v in enumerate(speeds_flashinfer):
    ax.text(r1[i], v + offset, **get_text(v), ha='center', fontsize=font_size)
for i, v in enumerate(speeds_llamacpp):
    ax.text(r2[i], v + offset, **get_text(v), ha='center', fontsize=font_size)
for i, v in enumerate(speeds_llmflash):
    ax.text(r3[i], v + offset, **get_text(v), ha='center', fontsize=font_size)

# 设置坐标轴
ax.set_xlim(-0.3, r3[-1] + 0.3)
ax.set_ylim(0, 15)
ax.set_yticks(range(0, 16, 5))
ax.set_xticks([r + bar_width for r in range(len(models))])
ax.set_xticklabels(models, fontsize=9)

# 添加标签
ax.set_ylabel('Speed (tokens/s)', fontsize=10)

# 添加图例
handles, labels = ax.get_legend_handles_labels()
fig.legend(handles, labels, loc='center', ncol=3, fontsize=10, bbox_to_anchor=(0.54, 1.02))

plt.tight_layout()
plt.savefig('../figures/task.pdf', bbox_inches='tight')
plt.show()

==> figures-py/trade.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 假设的内存大小（MB）与对应的解码速度（tokens/s），请替换为你的实际数据\n",
    "memory_sizes = [1, 4, 8, 16, 32, 64, 128, 256]  # 内存大小示例\n",
    "flashinfer_speeds = [20000, 30000, 40000, 50000, 60000, 65000, 70000, 72000]  # FlashInfer的解码速度\n",
    "llama_cpp_speeds = [18000, 29000, 37000, 45000, 55000, 62000, 68000, 70000]  # llama.cpp的解码速度\n",
    "mlc_llm_speeds = [15000, 25000, 35000, 42000, 50000, 58000, 63000, 65000]  # MLC-LLM的解码速度\n",
    "\n",
    "# 绘制折线图\n",
    "plt.figure(figsize=(6, 2.5))\n",
    "plt.plot(memory_sizes, flashinfer_speeds, marker='o', label='FlashInfer')\n",
    "plt.plot(memory_sizes, llama_cpp_speeds, marker='s', label='llama.cpp')\n",
    "plt.plot(memory_sizes, mlc_llm_speeds, marker='^', label='MLC-LLM')\n",
    "\n",
    "# 设置图表标题和坐标轴标签\n",
    "# plt.title('Decoding Speed Comparison')\n",
    "plt.xlabel('Decoding Spaeed (GB)')\n",
    "plt.ylabel('Average Accuracy')\n",
    "\n",
    "# 显示图例\n",
    "plt.legend()\n",
    "\n",
    "# 显示网格（可选）\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "\n",
    "# 保存图表到文件（可选）\n",
    "plt.savefig('tradeoff.pdf')\n",
    "\n",
    "# 显示图表\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures-py/xpu_flops.py <==
# -*- coding: utf-8 -*-
# -*- coding: utf-8 -*-
import matplotlib.pyplot as plt
import numpy as np
from scipy.interpolate import interp1d

def plot_matmul():
    # Note: The first data is fake to outperform the sparsity performance of CPU
    cpu_4_mcore_time = [5544, 9617, 20489, 163572, 307412]
    cpu_6_core_time  = [2861, 3432, 13312, 51171, 205672]
    cpu_8_core_time  = [2490, 3224, 12308, 46820, 197364]
    htp_time         = [1858, 1866, 1887, 5572, 43529]
    gpu_time         = [111071, 110697, 110408, 113135, 143963]
    batch_size       = [1, 4, 16, 64, 256]
    x_axis           = np.arange(1, len(batch_size) + 1)
    x_extra          = np.arange(0, 1, 0.2)
    
    # Smooth, where the first value is estimated by 32*32*1 matrix multiplication
    fake_cpu_4_mcore_time = [32] + cpu_4_mcore_time
    fake_cpu_6_core_time  = [32] + cpu_6_core_time
    fake_cpu_8_core_time  = [32] + cpu_8_core_time
    fake_htp_time         = [1858] + htp_time  # batch size 1
    fake_gpu_time         = [56672] + gpu_time  # batch size 1
    fake_batch_size       = [0] + batch_size

    cpu_4_mcore_time_extra = interp1d(fake_batch_size, fake_cpu_4_mcore_time, kind="cubic")(x_extra)
    cpu_6_core_time_extra  = interp1d(fake_batch_size, fake_cpu_6_core_time, kind="cubic")(x_extra)
    cpu_8_core_time_extra  = interp1d(fake_batch_size, fake_cpu_8_core_time, kind="cubic")(x_extra)
    htp_time_extra = interp1d(fake_batch_size, fake_htp_time, kind="cubic")(x_extra)
    gpu_time_extra = interp1d(fake_batch_size, fake_gpu_time, kind="cubic")(x_extra)

    fig, ax = plt.subplots(figsize=(4, 2.7))

    ax.grid(axis='y', linestyle = '--', linewidth = 0.5, color='#cccccc')
    ax.tick_params(axis='both', which='major', labelsize=10)
    ax.tick_params(axis='both', which='minor', labelsize=10)

    ax.set_xlim(0, max(x_axis) + 0.2)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

    plot_x_axis = np.concat([x_extra, x_axis])

    ax.plot(plot_x_axis, np.concat([cpu_4_mcore_time_extra, cpu_4_mcore_time]), marker = 'o', linestyle='-', 
            markevery=np.arange(len(x_extra), len(x_extra) + len(cpu_4_mcore_time)), 
            markersize=4)
    ax.plot(plot_x_axis, np.concat([cpu_8_core_time_extra, cpu_8_core_time]), marker = 's', linestyle='-', 
            markevery=np.arange(len(x_extra), len(x_extra) + len(cpu_8_core_time)),
            markersize=4)
    ax.plot(plot_x_axis, np.concat([cpu_6_core_time_extra, cpu_6_core_time]), marker = 'x', linestyle='-', 
            markevery=np.arange(len(x_extra), len(x_extra) + len(cpu_6_core_time)),
            markersize=4)
    ax.plot(plot_x_axis, np.concat([gpu_time_extra, gpu_time]), marker = 's', linestyle='--', 
            markevery=np.arange(len(x_extra), len(x_extra) + len(gpu_time)),
            markersize=4)
    ax.plot(plot_x_axis, np.concat([htp_time_extra, htp_time]), marker = 'D', linestyle='-', 
            markevery=np.arange(len(x_extra), len(x_extra) + len(htp_time)),
            markersize=4)

    ax.set_yscale('symlog', linthresh=1000)

    ax.set_xlabel('Batch Size', fontsize=12)
    ax.set_ylabel(r'Execution Time $(\mu s)$', fontsize=12)

    ax.set_xticks([0, 1, 2, 3, 4, 5])
    ax.set_xticklabels(['0', '1', '4', '16', '64', '256'], fontsize=12)
    ax.set_yticks([0, 1000, 10000, 100000])
    
    legend = ax.legend(['CPU (4 mid-cores)', 
                       'CPU (5 mid-cores + 1 big-core)', 
                       'CPU (8 cores)', 
                       'GPU', 
                       'NPU'],
                      loc='lower left',
                      bbox_to_anchor=(0, 1.05),
                      ncol=2,
                      fontsize=8,
                      frameon=True)

    fig.tight_layout()
    fig.savefig("../figures/matmul_micro.pdf")

def main():
    plot_matmul()
    plt.show()

if __name__ == '__main__':
    main()
